HeadGuard: Selective Head Protection for Low-Bit VLM KV-Cache Quantization

Low-bit key-value (KV) cache quantization saves storage but can sharply degrade vision-language model (VLM) accuracy. We introduce HeadGuard, a composable head-protection method that augments a base KV-cache quantizer with a fixed high-precision mask. Image-sensitivity and output-sensitivity scores select physical KV heads offline, with approximately 1/8 protected in the main experiments; their image keys and optionally values remain in bfloat16 (BF16), while the base quantizes unprotected image entries. Across eight VLMs, three base quantizers, and eight benchmarks (six discriminative and two generative), HeadGuard recovers a substantial fraction of lost accuracy on weaker quantizers, with the strongest gains for Qwen and InternVL. At 2 bits, the six-task discriminative mean over eight models rises from 0.436 to 0.580 on the weakest base; protection can also improve generated answers and caption fidelity to BF16 outputs. Mean accuracy gains persist across all three quantizers with both tested calibration datasets. Keys-only protection retains substantial recovery at lower modeled storage cost. Evaluated through simulated quantization, HeadGuard offers a composable way to improve low-bit VLM accuracy without replacing the underlying quantizer.

==> anc/MANIFEST.json <==
{
  "format": 1,
  "files": [
    {
      "path": "README.md",
      "bytes": 6704,
      "sha256": "714bb0f60d725b49d22d4d7a30ecd6bbe0894e089614b1f93d7e2c28621cb89f"
    },
    {
      "path": "bootstrap_intervals.py",
      "bytes": 7133,
      "sha256": "5db449c054bf3fd9eefee23ecde325ba3418110736c42bc1b7743f99bfbc0145"
    },
    {
      "path": "build_archive.py",
      "bytes": 8738,
      "sha256": "faddf50c68ff4c4f54014d22b28a19d34840988990bb49bb90d40b5c5f73a872"
    },
    {
      "path": "calibration/budget_sweep/bits_2-3-4/mmbench/gemma3.npz",
      "bytes": 45094,
      "sha256": "7ccad5b9122ae134d36fb78d23bd433e14183b94df33b3256e26e7c82c4908b8"
    },
    {
      "path": "calibration/budget_sweep/bits_2-3-4/mmbench/gemma4.npz",
      "bytes": 43078,
      "sha256": "34f46aca5be7d4ccc7abfef4480fcc796027e6cf51a39c5d4ab612f725fc2e22"
    },
    {
      "path": "calibration/budget_sweep/bits_2-3-4/mmbench/internvl.npz",
      "bytes": 35878,
      "sha256": "b89d294418ae057610f9c3c421d66f031849f2a5d63ce19d6a9cb3828640e74a"
    },
    {
      "path": "calibration/budget_sweep/bits_2-3-4/mmbench/llava15.npz",
      "bytes": 77350,
      "sha256": "bdc92912cdc95987df17ee3dbc37cc218c89d9f737b04e4057f8c0f84296dd91"
    },
    {
      "path": "calibration/budget_sweep/bits_2-3-4/mmbench/llavanext.npz",
      "bytes": 49702,
      "sha256": "681cf8401bb247d7bef7309c2a0bbe057387a55b5f1cc1c7007b16f4d1fc7731"
    },
    {
      "path": "calibration/budget_sweep/bits_2-3-4/mmbench/pixtral.npz",
      "bytes": 61222,
      "sha256": "616bbd86ef6ab01f7a5898619fa3ae9dd9c10cc21c9a193a9c834442bbadb2f0"
    },
    {
      "path": "calibration/budget_sweep/bits_2-3-4/mmbench/qwen25.npz",
      "bytes": 35878,
      "sha256": "518ca226ca29503f1a2a4a1bfa786d48285f1bc1088767f41d693af0fe61e8b9"
    },
    {
      "path": "calibration/budget_sweep/bits_2-3-4/mmbench/qwen2vl.npz",
      "bytes": 17734,
      "sha256": "ca2f773c947083599e6e0b992df812096c93f53d7a0ab26834b643b1e3d3d2e8"
    },
    {
      "path": "calibration/budget_sweep/bits_2-3-4/pope/gemma3.npz",
      "bytes": 45094,
      "sha256": "c4ddb36eb80c81caf29118e4e956f82b53b2a5f876704972c46c83ab2fed8d6e"
    },
    {
      "path": "calibration/budget_sweep/bits_2-3-4/pope/gemma4.npz",
      "bytes": 43078,
      "sha256": "123e276f44710056af2ede7d3885830f9fd88a3fbc1f366f79f5f8f75119bce3"
    },
    {
      "path": "calibration/budget_sweep/bits_2-3-4/pope/internvl.npz",
      "bytes": 35878,
      "sha256": "013bf3d7210ce57c10d01882ab080bccbfab820271bce49c42936f45052d22f0"
    },
    {
      "path": "calibration/budget_sweep/bits_2-3-4/pope/llava15.npz",
      "bytes": 77350,
      "sha256": "13eb0ce7519f1e45158d01d5323cb55d022b24e203370365054af0ca01a9725b"
    },
    {
      "path": "calibration/budget_sweep/bits_2-3-4/pope/llavanext.npz",
      "bytes": 49702,
      "sha256": "304f56db4ff1c6a51917f98407ba04abd692324c29df32f7a102dfe1a4011aef"
    },
    {
      "path": "calibration/budget_sweep/bits_2-3-4/pope/pixtral.npz",
      "bytes": 61222,
      "sha256": "86493a0d70d744bee0b345e13e96346a5ea87383e7cc7ee4b184f8809ad89415"
    },
    {
      "path": "calibration/budget_sweep/bits_2-3-4/pope/qwen25.npz",
      "bytes": 35878,
      "sha256": "aafe149f744d5ec32725a6855802b1f90b72c507a100211d07a01635ea8a6d7b"
    },
    {
      "path": "calibration/budget_sweep/bits_2-3-4/pope/qwen2vl.npz",
      "bytes": 17734,
      "sha256": "9b9086749132fd0c86f032a3b5767f8ffe5e9cb9599fa4bb7eda2f0f532ecc1b"
    },
    {
      "path": "calibration/full_kv/bits_2/pope/gemma3.npz",
      "bytes": 45094,
      "sha256": "56f31987c2cd3457227589c6a5bffc3d6cc910b393003346c796ff8fc616d66d"
    },
    {
      "path": "calibration/full_kv/bits_2/pope/gemma4.npz",
      "bytes": 43078,
      "sha256": "b9c71eda111e58b7d7a477489bceddec2fb959a9b7064fc61303fe2d7aea18fc"
    },
    {
      "path": "calibration/full_kv/bits_2/pope/internvl.npz",
      "bytes": 35878,
      "sha256": "916400593e51600329dc60f31d78dd556935cf64d8992bb5979b2f6cbc4ccfc0"
    },
    {
      "path": "calibration/full_kv/bits_2/pope/llava15.npz",
      "bytes": 77350,
      "sha256": "d16234fbe320c81a20ef01a052cd263999364815670db4f02edbde305c0b4034"
    },
    {
      "path": "calibration/full_kv/bits_2/pope/llavanext.npz",
      "bytes": 49702,
      "sha256": "c8e75497757b107d1c409cff3efa445fa565800c0f83226de5ad5cc4736f6d03"
    },
    {
      "path": "calibration/full_kv/bits_2/pope/pixtral.npz",
      "bytes": 61222,
      "sha256": "ac1bf5899561feec94c18fee96b8f4d86588a16f36bca313f6fe8ae07bd654fd"
    },
    {
      "path": "calibration/full_kv/bits_2/pope/qwen25.npz",
      "bytes": 35878,
      "sha256": "6bc098646fe627825aff5c683bc2226c64c2fe21fc5e9e4d419a15d46363ae8d"
    },
    {
      "path": "calibration/full_kv/bits_2/pope/qwen2vl.npz",
      "bytes": 17734,
      "sha256": "0a60ab41bdf165065f295c03f470c9db23cd0524adcc80ab94c5fdd2ba7112ef"
    },
    {
      "path": "calibration/full_kv/bits_3/pope/gemma3.npz",
      "bytes": 45094,
      "sha256": "56f31987c2cd3457227589c6a5bffc3d6cc910b393003346c796ff8fc616d66d"
    },
    {
      "path": "calibration/full_kv/bits_3/pope/gemma4.npz",
      "bytes": 43078,
      "sha256": "b9c71eda111e58b7d7a477489bceddec2fb959a9b7064fc61303fe2d7aea18fc"
    },
    {
      "path": "calibration/full_kv/bits_3/pope/internvl.npz",
      "bytes": 35878,
      "sha256": "916400593e51600329dc60f31d78dd556935cf64d8992bb5979b2f6cbc4ccfc0"
    },
    {
      "path": "calibration/full_kv/bits_3/pope/llava15.npz",
      "bytes": 77350,
      "sha256": "d16234fbe320c81a20ef01a052cd263999364815670db4f02edbde305c0b4034"
    },
    {
      "path": "calibration/full_kv/bits_3/pope/llavanext.npz",
      "bytes": 49702,
      "sha256": "c8e75497757b107d1c409cff3efa445fa565800c0f83226de5ad5cc4736f6d03"
    },
    {
      "path": "calibration/full_kv/bits_3/pope/pixtral.npz",
      "bytes": 61222,
      "sha256": "ac1bf5899561feec94c18fee96b8f4d86588a16f36bca313f6fe8ae07bd654fd"
    },
    {
      "path": "calibration/full_kv/bits_3/pope/qwen25.npz",
      "bytes": 35878,
      "sha256": "6bc098646fe627825aff5c683bc2226c64c2fe21fc5e9e4d419a15d46363ae8d"
    },
    {
      "path": "calibration/full_kv/bits_3/pope/qwen2vl.npz",
      "bytes": 17734,
      "sha256": "0a60ab41bdf165065f295c03f470c9db23cd0524adcc80ab94c5fdd2ba7112ef"
    },
    {
      "path": "calibration/keys_only/bits_2/pope/gemma3.npz",
      "bytes": 45094,
      "sha256": "c4ddb36eb80c81caf29118e4e956f82b53b2a5f876704972c46c83ab2fed8d6e"
    },
    {
      "path": "calibration/keys_only/bits_2/pope/gemma4.npz",
      "bytes": 43078,
      "sha256": "123e276f44710056af2ede7d3885830f9fd88a3fbc1f366f79f5f8f75119bce3"
    },
    {
      "path": "calibration/keys_only/bits_2/pope/internvl.npz",
      "bytes": 35878,
      "sha256": "013bf3d7210ce57c10d01882ab080bccbfab820271bce49c42936f45052d22f0"
    },
    {
      "path": "calibration/keys_only/bits_2/pope/llava15.npz",
      "bytes": 77350,
      "sha256": "13eb0ce7519f1e45158d01d5323cb55d022b24e203370365054af0ca01a9725b"
    },
    {
      "path": "calibration/keys_only/bits_2/pope/llavanext.npz",
      "bytes": 49702,
      "sha256": "304f56db4ff1c6a51917f98407ba04abd692324c29df32f7a102dfe1a4011aef"
    },
    {
      "path": "calibration/keys_only/bits_2/pope/pixtral.npz",
      "bytes": 61222,
      "sha256": "86493a0d70d744bee0b345e13e96346a5ea87383e7cc7ee4b184f8809ad89415"
    },
    {
      "path": "calibration/keys_only/bits_2/pope/qwen25.npz",
      "bytes": 35878,
      "sha256": "aafe149f744d5ec32725a6855802b1f90b72c507a100211d07a01635ea8a6d7b"
    },
    {
      "path": "calibration/keys_only/bits_2/pope/qwen2vl.npz",
      "bytes": 17734,
      "sha256": "9b9086749132fd0c86f032a3b5767f8ffe5e9cb9599fa4bb7eda2f0f532ecc1b"
    },
    {
      "path": "compare_calibration.py",
      "bytes": 13609,
      "sha256": "7fb68345499901d39af249914f38a706187837e4ba3b0ae6ab2c53478f8add3a"
    },
    {
      "path": "evaluate.py",
      "bytes": 55687,
      "sha256": "a19f8bdf46fc54fb652f6f13672de7f8abfd2aa862ab6285c4b4f12cd2c254c5"
    },
    {
      "path": "experiments.json",
      "bytes": 1701,
      "sha256": "0a17d167d30b9cae793229ef1d4c3b52e1f8e5e5d2d779487c0e189d12d2c92b"
    },
    {
      "path": "memory_estimates.py",
      "bytes": 2201,
      "sha256": "46ce083b101682dab002d6d20328e588319d8d84d9cbae3a0736b91468042611"
    },
    {
      "path": "plot_budget.py",
      "bytes": 3911,
      "sha256": "3d23b5617bd5eef375afa779ac39107dd42c332994f3ec4b94e1b1acb4597d77"
    },
    {
      "path": "reference/budget_sweep_mmbench.json",
      "bytes": 1567360,
      "sha256": "70f213418cbb3f152a7e098dc8f5cdea5392cc09774e4151d3865f61f1a5b787"
    },
    {
      "path": "reference/budget_sweep_pope.json",
      "bytes": 1560485,
      "sha256": "f9d53c86e72e14462da0cd285963f2bc864a7677f1378829410e3a1089bcf74d"
    },
    {
      "path": "reference/confidence_intervals.json",
      "bytes": 686256,
      "sha256": "1fbda6c40b23a03b163617bd66050d060b283593830a06b775dd03465c5ee0c7"
    },
    {
      "path": "reference/full_kv.json",
      "bytes": 339798,
      "sha256": "6aa34bec0fcced7f3f706e67954bdcbdd284038ecadaebcfb973b4c3b4a1644e"
    },
    {
      "path": "reference/keys_only.json",
      "bytes": 134902,
      "sha256": "6ef8b5c454594d74ee673e90ff0e73cb4a763ff1e9414b2503f2ed81cbe52a7f"
    },
    {
      "path": "render_capped_tables.py",
      "bytes": 7459,
      "sha256": "e1866d01cadfa031bf93717e703795be944ecdf8daded5492f6bdfe29f3ef918"
    },
    {
      "path": "requirements-analysis.txt",
      "bytes": 117,
      "sha256": "d07e3b4f5a2fc6a0223fabd71ce5791d4dcb45c0cf033a74bc624d86bc823333"
    },
    {
      "path": "requirements.txt",
      "bytes": 479,
      "sha256": "4262a87792b0675a5d14ffd4c24a956241963692e1ecef306b83745f57d6d240"
    },
    {
      "path": "results_io.py",
      "bytes": 11163,
      "sha256": "db72c66db5a11c3ad84f462c4a926f22ad2a5585257479a12b7b30c4dc91b7ca"
    },
    {
      "path": "run_budget_sweep.py",
      "bytes": 156,
      "sha256": "4200c0f650ca3418352da63fac6cbf3f91e75f9766f3655abe02b2228061f16a"
    },
    {
      "path": "run_full_kv.py",
      "bytes": 168,
      "sha256": "5a571cb3c6c8f357d4f9e0add83fe07afd4eb7f2d4ab2b58214d7b5e31283678"
    },
    {
      "path": "run_grid.py",
      "bytes": 10173,
      "sha256": "c7b8fe4cbf9db387572e75bd8a9f080195a2833a0ecd2b6bb34858f16bc96200"
    },
    {
      "path": "run_keys_only.py",
      "bytes": 165,
      "sha256": "4c40d914f133a97c00f25948842826aa707b139fb5904a4d22509885ec6e465e"
    },
    {
      "path": "summarize_results.py",
      "bytes": 3683,
      "sha256": "292c3277e0c4b58a0a78bb2e737d2849cf81eab4aefe1565bebb63f1f14d3542"
    },
    {
      "path": "test_calibration_comparison.py",
      "bytes": 8193,
      "sha256": "6649fe644b02bef5459a9cc6c2985bb889fc2051a0e301adc873bf98b1633b67"
    },
    {
      "path": "test_numerics.py",
      "bytes": 20317,
      "sha256": "4b711c5d854dffc6f4948b78f31faf38f06769678fb040ea2f54a1536f30485c"
    },
    {
      "path": "test_release.py",
      "bytes": 31860,
      "sha256": "3ab4e2d5e3bb919d3a30e266d373acdf5b74f246441e1e9f0981a2caf0bf8449"
    }
  ]
}


==> anc/README.md <==
# HeadGuard: anonymous review code

Code, frozen calibration vectors, and rounded reference results for the paper.
No model weights, datasets, raw per-example predictions, or historical decoded
sequences are bundled. All four experiment reference grids are complete, with
expected and available coverage recorded in each reference file.
References include the paper's corrected question holdouts. Unrecoverable random
means and standard deviations are `null`, not estimates; summaries never average
only the remaining tasks. Per-base gains and cross-base comparisons are separate.
Historical subset alignment uses the shared loader/order and exact retained BF16
prediction agreement; the original outputs lack question IDs and dataset revision hashes.

K+V protection keeps both image keys and values of selected heads in BF16;
K-only protection keeps only their keys in BF16. Text keys and values stay in
BF16 in both cases. The `full_kv` filenames and configuration key refer to the
K+V variant, not protection of the entire cache.

## 1. Install and test

Use Linux and Python 3.12 in a fresh virtual environment. Run commands from this
directory. CPU analysis does not require model access or a GPU:

```sh
python -m pip install -r requirements-analysis.txt
python -m unittest -v test_release test_calibration_comparison
```

For inference, install [requirements.txt](requirements.txt) instead. It pins the
experiment environment, including the CUDA 12.6 PyTorch wheels and Transformers
version needed for all eight models. Obtain any required model access separately.
With those dependencies, also run the offline CPU numerical tests:

```sh
CUDA_VISIBLE_DEVICES='' HF_HUB_OFFLINE=1 HF_DATASETS_OFFLINE=1 TRANSFORMERS_OFFLINE=1 python -m unittest -v test_numerics
```

These tests use synthetic inputs and tiny randomly initialized transformers;
they do not rerun the pretrained benchmarks.

## 2. Inspect the results (no inference)

```sh
python summarize_results.py --results reference/full_kv.json --out outputs/full_kv_summary.json
python summarize_results.py --results reference/keys_only.json --out outputs/keys_summary.json
python compare_calibration.py --out outputs/calibration_comparison.json
python plot_budget.py --out outputs/budget_curve.pdf
python render_capped_tables.py --denominators 16 12 4 --out outputs/additional_tables.tex
python memory_estimates.py --out outputs/storage_estimates.json
```

Classification averages weight six tasks equally. Generation stays separate.
The [table renderer](render_capped_tables.py) requires all eight models for each
mean and rounds once after aggregation. The storage script reproduces only the
paper's 128-dimensional min--max illustration, not measured GPU memory or a
general cost model for heterogeneous heads.

## 3. Run an experiment (GPU required)

The three runners only print commands unless `--execute` is supplied:

```sh
python run_full_kv.py --models qwen2vl --datasets pope --quantizers minmax
python run_keys_only.py --models qwen2vl --datasets textvqa --quantizers minmax
python run_budget_sweep.py --models qwen2vl --calibration mmbench --quantizers minmax
```

Add `--execute --gpus 0` to run. A full benchmark cell can take hours. Use a
compatible CUDA GPU with enough memory; the experiments used up to 80 GB per GPU.
Models and datasets may download on first use. Their original licenses and access
conditions apply. `--offline` requires cached assets; `HF_HUB_CACHE` and
`HF_DATASETS_CACHE` select cache locations. `--output-root` selects result storage.

[experiments.json](experiments.json) defines all model IDs, caps, seeds, and budgets.
[run_grid.py](run_grid.py) schedules cells and writes protocol sidecars required by
the analysis tools. Frozen vectors are used by default. `--recalibrate` computes
new scores in the calibration cell before dependent cells; choose a new output
root for an independent rerun. Calibration uses 100 questions and reserves eight
diagnostic questions. Every base excludes the calibration prefix on the calibration
benchmark, whether scores are frozen or recomputed: POPE evaluation starts at
offset 108 and has 8892 questions in K+V/K-only runs. Other benchmarks start at
offset 8. Sweeps use 900 questions on their calibration benchmark, up to 1000
on other classification tasks (839 on MMMU), and 200 for generation. K+V/K-only
generation uses 1000 TextVQA and 200 caption examples.

`--calibration_holdout` controls exclusion independently of `--n_attr`; the runners
set it automatically. Raw outputs and sidecars record the actual evaluation offset,
so old-offset results cannot be resumed as corrected runs. Holdouts are per
question, not per image; POPE calibration and evaluation can share images.

[bootstrap_intervals.py](bootstrap_intervals.py) recomputes intervals from **new raw
predictions and their sidecars**, not rounded references. POPE needs the separately
obtained dataset for image-cluster identifiers; other classification tasks use
question resampling. Pair arms within a cell, not across different holdouts.
The bundled [intervals](reference/confidence_intervals.json) are pointwise and
conditional on fixed calibration, in accuracy units rather than percentage points.
All POPE intervals, gains, and p-values use 8892 retained questions; the paper's
min--max intervals are unchanged. Other intervals retain their historical draws.
New runs save per-trial random correctness arrays when `--percase 1` is used.
This cannot recover unavailable historical random results.

## Scoring and scope

[evaluate.py](evaluate.py) implements scoring; [test_numerics.py](test_numerics.py)
tests it. Classification chooses the highest-logit candidate at the final prompt
position (first token of lowercase yes/no; last token of an option letter;
ties choose the first candidate).
MMMU retains multiple-choice questions and supplies only each question's first image.

TextVQA normalizes the first trimmed line: lowercase, punctuation replaced by
spaces, English articles removed, and whitespace collapsed. It scores
`min(matches/3, 1)` and uses whole-token containment only when there are no exact matches;
empty predictions score zero. Caption fidelity is case-sensitive whitespace-token LCS F1 against the same model's BF16 decode,
with zero for empty sequences; the caption BF16 baseline is separately set to 1 by convention.
Neither is an official benchmark scorer. Auxiliary CIDEr-style fields are not
used by the paper. `qF` means absolute output-gate gradient, not Fisher information.

==> anc/bootstrap_intervals.py <==
"""Per-arm and paired bootstrap intervals from saved per-example predictions.

POPE uses image-cluster resampling with question-weighted means and the exact
evaluation prefix; other supported discriminative tasks use the equivalent
binomial/multinomial per-question bootstrap. Intervals are pointwise and
conditional on fixed calibration, without multiple-comparison correction.
POPE metadata failures are errors, never silently replaced by question resampling.
POPE resampling needs the separately obtained POPE dataset for image identifiers
(downloaded on first use unless cached; HF_DATASETS_OFFLINE=1 requires a cache).
Bundled intervals can be inspected without the dataset or raw predictions.
"""
import argparse
from pathlib import Path

import numpy as np

from results_io import ARMS, read_raw_cells, write_json

TASKS = ("pope", "mme", "mmbench", "scienceqa", "mmmu", "seed")
SELECTORS = ("g", "qF", "qM", "qA", "qS", "hybrid")


def binary(values):
    array = np.asarray(values, dtype=float)
    if array.ndim != 1 or array.size == 0 or not np.isin(array, [0, 1]).all():
        raise ValueError("Expected a nonempty one-dimensional binary correctness array")
    return array


def bounds(samples):
    low, high = np.quantile(samples, [0.025, 0.975])
    return {"ci_low": float(low), "ci_high": float(high)}


def per_question_ci(values, rng, resamples):
    values = binary(values)
    samples = rng.binomial(values.size, values.mean(), size=resamples) / values.size
    return {"mean": float(values.mean()), **bounds(samples)}


def per_question_pair(a, b, rng, resamples):
    a, b = binary(a), binary(b)
    if a.shape != b.shape:
        raise ValueError("Paired arrays must have identical shape; truncation is not allowed")
    delta = a - b
    plus, minus = float((delta == 1).mean()), float((delta == -1).mean())
    counts = rng.multinomial(delta.size, [plus, minus, max(0., 1. - plus - minus)], size=resamples)
    samples = (counts[:, 0] - counts[:, 1]) / delta.size
    return {"mean": float(delta.mean()), **bounds(samples),
            "p_two_sided": min(1., 2 * min(float((samples <= 0).mean()), float((samples >= 0).mean())))}


class ImageBootstrap:
    def __init__(self, image_ids, rng, resamples):
        _, self.labels = np.unique(image_ids, return_inverse=True)
        self.counts = np.bincount(self.labels)
        if not len(self.counts):
            raise ValueError("Image metadata is empty")
        n = len(self.counts)
        self.weights = rng.multinomial(n, np.full(n, 1 / n), size=resamples)
        self.denominators = self.weights @ self.counts

    def samples(self, values):
        values = np.asarray(values, dtype=float)
        if values.shape != self.labels.shape or not np.isfinite(values).all():
            raise ValueError("Per-example arrays do not match the reconstructed image clusters")
        sums = np.bincount(self.labels, weights=values, minlength=len(self.counts))
        return (self.weights @ sums) / self.denominators

    def ci(self, values):
        values = binary(values)
        return {"mean": float(values.mean()), **bounds(self.samples(values))}

    def pair(self, a, b):
        a, b = binary(a), binary(b)
        if a.shape != b.shape:
            raise ValueError("Paired arrays have different shapes")
        delta = a - b
        samples = self.samples(delta)
        return {"mean": float(delta.mean()), **bounds(samples),
                "p_two_sided": min(1., 2 * min(float((samples <= 0).mean()), float((samples >= 0).mean())))}


def pope_images(seed, offset, n):
    from datasets import load_dataset
    dataset = load_dataset("lmms-lab/POPE", split="test")
    if len(dataset) != 9000 or dataset.data.column("image").null_count:
        raise ValueError("Unexpected POPE dataset; cannot establish the evaluation order")
    rows = dataset.select_columns(["image_source", "question", "answer"]).to_list()
    if not all(row["question"] and row["answer"].strip().lower() in ("yes", "no") for row in rows):
        raise ValueError("POPE eligibility differs from the evaluator")
    indices = np.random.default_rng(seed).permutation(len(rows))[offset:offset + n]
    if len(indices) != n:
        raise ValueError("POPE evaluation prefix is out of range")
    return [rows[int(i)]["image_source"] for i in indices]


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--results", type=Path, required=True, help="New raw outputs with adjacent protocol metadata")
    parser.add_argument("--datasets", nargs="+", choices=TASKS, default=list(TASKS))
    parser.add_argument("--resamples", type=int, default=10000)
    parser.add_argument("--seed", type=int, default=0)
    parser.add_argument("--out", type=Path)
    args = parser.parse_args()
    if args.resamples < 1000:
        parser.error("Use at least 1000 resamples")
    rng = np.random.default_rng(args.seed)
    clusters, per_arm, paired = {}, [], []
    used = 0
    for data, meta in read_raw_cells(args.results):
        if meta["benchmark"] not in args.datasets:
            continue
        used += 1
        method = "image_cluster" if meta["benchmark"] == "pope" else "per_question"
        cluster = None
        if method == "image_cluster":
            key = (meta["data_seed"], meta["eval_offset"], data["n_quant"])
            if key not in clusters:
                clusters[key] = ImageBootstrap(pope_images(*key), rng, args.resamples)
            cluster = clusters[key]
        common = {k: meta[k] for k in ("experiment", "model", "benchmark", "quantizer", "calibration_dataset")}
        common.update(n=data["n_quant"], method=method)
        runs = data["quant_runs"]
        for bit in meta["bits"]:
            uniform = binary(runs[f"b{bit}_k0"]["uniform_pc"])
            ci = cluster.ci(uniform) if cluster else per_question_ci(uniform, rng, args.resamples)
            per_arm.append(common | {"bits": bit, "protected_heads": 0, "arm": "uniform", **ci})
            for denominator in meta["denominators"]:
                k = round(data["arch"]["kv_heads_total"] / denominator)
                row = runs[f"b{bit}_k{k}"]
                for arm in SELECTORS:
                    values = binary(row[arm + "_pc"])
                    ci = cluster.ci(values) if cluster else per_question_ci(values, rng, args.resamples)
                    per_arm.append(common | {"bits": bit, "protected_heads": k, "arm": ARMS.get(arm, arm), **ci})
                hybrid, output = binary(row["hybrid_pc"]), binary(row["qF_pc"])
                for name, baseline in (("uniform", uniform), ("output", output)):
                    result = cluster.pair(hybrid, baseline) if cluster else per_question_pair(hybrid, baseline, rng, args.resamples)
                    paired.append(common | {"bits": bit, "protected_heads": k, "contrast": "hybrid_minus_" + name, **result})
    if not used:
        raise ValueError("No results match the selected discriminative datasets")
    write_json(args.out, {"resamples": args.resamples, "seed": args.seed, "per_arm": per_arm, "paired": paired})


if __name__ == "__main__":
    main()

==> anc/build_archive.py <==
"""Validate and ZIP only the files staged in this anonymous review directory.

The package contains no author-source mappings, local logs, repository history,
absolute source filenames, file ownership, or build-machine timestamps.
"""
import argparse
import ast
import hashlib
import io
import json
from pathlib import Path
import re
import tempfile
import zipfile

import numpy as np

HERE = Path(__file__).resolve().parent
MAX_BYTES = 100_000_000  # Conservative decimal 100 MB, applied to ZIP and payload.
ROOT_FILES = (
    "README.md", "requirements.txt", "requirements-analysis.txt", "experiments.json",
    "evaluate.py", "run_grid.py", "run_full_kv.py", "run_keys_only.py", "run_budget_sweep.py",
    "results_io.py", "summarize_results.py", "bootstrap_intervals.py", "memory_estimates.py",
    "plot_budget.py", "build_archive.py", "test_release.py", "test_numerics.py",
    "compare_calibration.py", "test_calibration_comparison.py", "render_capped_tables.py",
)
REFERENCES = ("full_kv", "keys_only", "budget_sweep_pope", "budget_sweep_mmbench",
              "confidence_intervals")


def digest(data):
    return hashlib.sha256(data).hexdigest()


def staged_paths(root=HERE):
    root = Path(root)
    paths = [root / name for name in ROOT_FILES]
    paths += [root / "reference" / f"{name}.json" for name in REFERENCES]
    config = json.loads((root / "experiments.json").read_text())
    for profile, setting in config["profiles"].items():
        for bits in setting["precision_groups"]:
            tag = "bits_" + "-".join(map(str, bits))
            for calibration in setting["calibrations"]:
                for model in config["models"]:
                    paths.append(root / "calibration" / profile / tag / calibration / f"{model}.npz")
    return sorted(paths)


def validate(root=HERE):
    root = Path(root).resolve()
    files = staged_paths(root)
    entries = []
    for path in files:
        if (not path.is_file() or any(p.is_symlink() for p in (path, *path.parents) if p != root)
                or not path.resolve().is_relative_to(root)):
            raise ValueError(f"Missing staged regular file: {path.relative_to(root)}")
        if path.stat().st_size + sum(e["bytes"] for e in entries) > MAX_BYTES:
            raise ValueError("Staged payload exceeds 100 MB")
        content = path.read_bytes()
        if path.suffix == ".py":
            ast.parse(content, filename=path.name)
            compile(content, path.name, "exec")
        elif path.suffix == ".json":
            json.loads(content)
        elif path.suffix == ".npz":
            with np.load(io.BytesIO(content), allow_pickle=False) as arrays:
                if not all(array.dtype.kind in "biuf" and np.isfinite(array).all() for array in arrays.values()):
                    raise ValueError(f"Calibration must contain only finite numeric arrays: {path.name}")
            with zipfile.ZipFile(io.BytesIO(content)) as archive:
                names = archive.namelist()
                if (archive.comment or len(names) != len(set(names))
                        or any(not re.fullmatch(r"[A-Za-z][A-Za-z0-9_]*\.npy", i.filename)
                               or i.comment or i.extra or i.date_time != (1980, 1, 1, 0, 0, 0)
                               for i in archive.infolist())):
                    raise ValueError("Calibration contains unexpected archive metadata")
        if path.suffix != ".npz":
            text = content.decode()
            patterns = (r"[A-Za-z0-9_.+-]+@[A-Za-z0-9.-]+\.[A-Za-z]{2,}",
                        r"(?:[\"']|^|\s)/(?:[A-Za-z0-9_.-]+/){2,}[A-Za-z0-9_.-]+",
                        r"\b(?:hf|ghp)_[A-Za-z0-9]{20,}\b",
                        r"[A-Za-z]:\\(?:Users|Documents and Settings)\\",
                        r"-----BEGIN (?:RSA |OPENSSH |EC )?PRIVATE KEY-----")
            if any(re.search(pattern, text) for pattern in patterns):
                raise ValueError(f"Potential identifying path or credential in {path.name}")
        entries.append({"path": path.relative_to(root).as_posix(), "bytes": len(content), "sha256": digest(content)})
    readme = (root / "README.md").read_text()
    if len(readme.split()) > 900:
        raise ValueError("README exceeds the concise documentation limit")
    # Local documentation links must resolve within the staged artifact.
    staged = {entry["path"] for entry in entries} | {"MANIFEST.json"}
    for target in re.findall(r"\]\(([^)]+)\)", readme):
        if "://" not in target:
            local = target.split("#", 1)[0]
            if local not in staged or not (root / local).resolve().is_relative_to(root):
                raise ValueError(f"Broken or unstaged README link: {target}")
    return entries


def build(output, root=HERE):
    root, output = Path(root).resolve(), Path(output).resolve()
    if output.is_relative_to(root):
        raise ValueError("Write the ZIP outside the staging directory")
    entries = validate(root)
    manifest = (json.dumps({"format": 1, "files": entries}, indent=2) + "\n").encode()
    if sum(entry["bytes"] for entry in entries) + len(manifest) > MAX_BYTES:
        raise ValueError("Staged payload including manifest exceeds 100 MB")
    if output.exists():
        raise FileExistsError("Archive already exists; choose a new output filename")
    names = [entry["path"] for entry in entries] + ["MANIFEST.json"]
    output.parent.mkdir(parents=True, exist_ok=True)
    with tempfile.TemporaryDirectory(prefix="headguard_zip_") as directory:
        temporary = Path(directory) / "review.zip"
        with zipfile.ZipFile(temporary, "w", compression=zipfile.ZIP_DEFLATED, compresslevel=9) as archive:
            for name in names:
                info = zipfile.ZipInfo("headguard_review/" + name, date_time=(1980, 1, 1, 0, 0, 0))
                info.create_system = 3
                info.external_attr = 0o100644 << 16
                info.compress_type = zipfile.ZIP_DEFLATED
                archive.writestr(info, manifest if name == "MANIFEST.json" else (root / name).read_bytes())
        verify_archive(temporary)
        with output.open("xb") as destination:
            destination.write(temporary.read_bytes())
    (root / "MANIFEST.json").write_bytes(manifest)
    print(json.dumps({"archive": output.name, "files": len(names), "bytes": output.stat().st_size,
                      "sha256": digest(output.read_bytes())}, indent=2))


def verify_archive(path):
    """Validate the delivered ZIP without extracting or importing any bundled code."""
    path = Path(path)
    if path.stat().st_size > MAX_BYTES:
        raise ValueError("ZIP exceeds 100 MB")
    with zipfile.ZipFile(path) as archive:
        infos = archive.infolist()
        if sum(i.file_size for i in infos) > MAX_BYTES:
            raise ValueError("Uncompressed archive exceeds 100 MB")
        names = archive.namelist()
        if (len(names) != len(set(names)) or archive.comment
                or any(i.comment or i.extra or i.date_time != (1980, 1, 1, 0, 0, 0)
                       or i.external_attr >> 16 != 0o100644 for i in infos)):
            raise ValueError("Unexpected ZIP metadata")
        manifest = json.loads(archive.read("headguard_review/MANIFEST.json"))
        expected = {"headguard_review/MANIFEST.json"}
        for entry in manifest["files"]:
            relative = Path(entry["path"])
            if relative.is_absolute() or ".." in relative.parts or "\\" in entry["path"]:
                raise ValueError("Unsafe manifest path")
            name = "headguard_review/" + entry["path"]
            if name in expected:
                raise ValueError("Duplicate manifest entry")
            expected.add(name)
            data = archive.read(name)
            if len(data) != entry["bytes"] or digest(data) != entry["sha256"]:
                raise ValueError("Archive checksum mismatch")
        if set(names) != expected or archive.testzip() is not None:
            raise ValueError("Unexpected ZIP contents or integrity failure")
    return {"files": len(names), "bytes": path.stat().st_size, "sha256": digest(path.read_bytes())}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=HERE.parent / "headguard_review.zip")
    parser.add_argument("--check-only", action="store_true")
    parser.add_argument("--verify", type=Path, help="Verify an existing ZIP's manifest, metadata and 100 MB limit")
    args = parser.parse_args()
    if args.verify:
        print(json.dumps(verify_archive(args.verify), indent=2))
    elif args.check_only:
        print("Validated", len(validate()), "staged files")
    else:
        build(args.output)


if __name__ == "__main__":
    main()

==> anc/compare_calibration.py <==
"""Compare two calibration sources at matched head budgets without inference.

Reference comparisons use only common model/task/base/precision cells, list
missing cells explicitly, and separate accuracy recovery from hybrid-minus-output
increments. Optional raw results align identical eligible-row offsets after
verifying saved protocol metadata or command logs; they are not paired by array
index when holdouts differ. Results are descriptive, not equivalence tests or
estimates of uncertainty over calibration draws.
"""
import argparse
import hashlib
import json
from pathlib import Path
import shlex

import numpy as np

from results_io import DISC, validate_records, write_json
from run_grid import CONFIG

HERE = Path(__file__).resolve().parent
ARMS = ("uniform", "grounding", "output", "hybrid")
RAW_ARMS = {"grounding": "g", "output": "qF"}
SCOPES = {"six_discriminative": DISC, "textvqa": ("textvqa",), "caption": ("caption",)}


def index_records(document):
    if document.get("experiment") != "budget_sweep":
        raise ValueError("Calibration comparison requires budget_sweep references")
    if document["records"]:
        validate_records(document["records"], document)
    records = {}
    for row in document["records"]:
        key = (row["bits"], row["model"], row["benchmark"], row["quantizer"], row["protected_heads"])
        if key in records:
            raise ValueError(f"Duplicate reference cell: {key}")
        records[key] = row
    return records


def summary(rows):
    means = {arm: float(np.mean([row[arm] for row in rows])) for arm in ARMS}
    return means | {
        "hybrid_gain_pp": 100 * (means["hybrid"] - means["uniform"]),
        "output_gain_pp": 100 * (means["output"] - means["uniform"]),
        "grounding_increment_pp": 100 * (means["hybrid"] - means["output"]),
    }


def compare_rows(pairs):
    left, right = summary([p[0] for p in pairs]), summary([p[1] for p in pairs])
    shifts = [100 * (b["hybrid"] - a["hybrid"]) for a, b in pairs]
    return {"left": left, "right": right,
            "hybrid_accuracy_change_pp": float(np.mean(shifts)),
            "mean_absolute_cell_change_pp": float(np.mean(np.abs(shifts))),
            "maximum_absolute_cell_change_pp": float(np.max(np.abs(shifts))),
            "fraction_of_mean_recovery_retained": right["hybrid_gain_pp"] / left["hybrid_gain_pp"]
                if left["hybrid_gain_pp"] > 0 else None}


def recorded_protocol(root, path, data, reference):
    sidecar = path.with_suffix(".config.json")
    if sidecar.is_file():
        meta = json.loads(sidecar.read_text())
        result = {"model": meta["model_id"], "dataset": meta["benchmark"], "quantizer": meta["quantizer"],
                  "seed": meta["data_seed"], "image_cap": meta["image_max_side"],
                  "n_attr": meta["n_attr"], "n_eval": meta["n_eval"], "protect_mode": meta["protect_mode"],
                  "kv_mode": "both", "pseudo_label": 0, "image_only": 1}
        result["eval_offset"] = meta.get("eval_offset", meta["n_attr"] + meta["n_eval"])
        if "calibration_holdout" in meta and (
                meta["eval_offset"] != meta["calibration_holdout"] + meta["n_eval"]
                or data.get("eval_offset") != meta["eval_offset"]
                or data.get("calibration_holdout") != meta["calibration_holdout"]):
            raise ValueError("Recorded evaluation split disagrees with raw results")
    else:
        log = root.parent / "logs" / f"{root.name}_{reference['quantizer']}_{reference['model']}_{reference['benchmark']}.log"
        with log.open() as handle:
            argv = shlex.split(handle.readline())
        flags = {arg: argv[i + 1] for i, arg in enumerate(argv[:-1]) if arg.startswith("--")}
        result = {"model": flags["--model"], "dataset": flags["--dataset"], "quantizer": flags["--quantizer"],
                  "seed": int(flags.get("--data_seed", 1234)), "image_cap": int(flags["--img_max_side"]),
                  "n_attr": int(flags["--n_attr"]), "n_eval": int(flags["--n_eval"]),
                  "protect_mode": flags.get("--protect_mode", "kv"), "kv_mode": flags.get("--kv_mode", "both"),
                  "pseudo_label": int(flags.get("--pseudo_label", 0)), "image_only": int(flags.get("--img_only", 1))}
        if flags.get("--percase") != "1":
            raise ValueError("Raw comparison requires saved per-example predictions")
        result["eval_offset"] = int(flags.get("--calibration_holdout", result["n_attr"])) + result["n_eval"]
    if (result["model"] != data["model"] or result["dataset"] != data["dataset"]
            or result["quantizer"] != reference["quantizer"]
            or result["n_attr"] != data["n_attr"] or result["n_eval"] != data["n_eval"]):
        raise ValueError("Recorded command and result metadata disagree")
    # All reported tasks use the same deterministic eligible-row shuffle at this
    # seed; other seed configurations require dataset-specific reconstruction.
    if result["seed"] != 1234:
        raise ValueError("Shared-row verification is implemented for the reported seed only")
    return result


def load_raw(root, reference, cache):
    path = root / reference["quantizer"] / f"{reference['model']}_{reference['benchmark']}.json"
    if path not in cache:
        if not path.is_file():
            raise FileNotFoundError(f"Required raw cell missing: {reference['model']}/{reference['benchmark']}/{reference['quantizer']}")
        data = json.loads(path.read_text())
        cache[path] = data, recorded_protocol(root, path, data, reference)
    data, protocol = cache[path]
    offset = reference.get("eval_offset", protocol["eval_offset"])
    start = offset - protocol["eval_offset"]
    stop = start + reference["n"]
    if (not 0 <= start < stop <= data["n_quant"]
            or data["arch"]["kv_heads_total"] != reference["kv_heads_total"]):
        raise ValueError("Raw and reference evaluation intervals/head counts disagree")
    bit, k = reference["bits"], reference["protected_heads"]
    arrays = {}
    for arm in ARMS:
        raw_arm = RAW_ARMS.get(arm, arm)
        row = data["quant_runs"][f"b{bit}_k{0 if arm == 'uniform' else k}"]
        array = np.asarray(row[raw_arm + "_pc"], dtype=float)
        if array.shape != (data["n_quant"],) or not np.isin(array, [0, 1]).all():
            raise ValueError("Invalid correctness array")
        if abs(float(array.mean()) - row[raw_arm]) > 1e-10:
            raise ValueError("Raw per-example mean disagrees with its score")
        array = array[start:stop]
        if abs(float(array.mean()) - reference["scores"][arm]) > .000500001:
            raise ValueError("Reference does not round from this raw cell")
        arrays[arm] = array
    return arrays, protocol | {"eval_offset": offset}


def aligned_pair(left, right, left_root, right_root, cache):
    a, ap = load_raw(left_root, left, cache)
    b, bp = load_raw(right_root, right, cache)
    signature = lambda p: {k: v for k, v in p.items() if k not in ("n_attr", "n_eval", "eval_offset")}
    if signature(ap) != signature(bp):
        raise ValueError("Runs differ in more than calibration and holdout offsets")
    start_a, start_b = ap["eval_offset"], bp["eval_offset"]
    start, stop = max(start_a, start_b), min(start_a + left["n"], start_b + right["n"])
    if stop <= start:
        raise ValueError("No common evaluation rows")
    if not np.array_equal(a["uniform"][start - start_a:stop - start_a], b["uniform"][start - start_b:stop - start_b]):
        raise ValueError("Uniform predictions differ on aligned rows; investigate the evaluation protocol")
    left_scores = {arm: float(values[start - start_a:stop - start_a].mean()) for arm, values in a.items()}
    right_scores = {arm: float(values[start - start_b:stop - start_b].mean()) for arm, values in b.items()}
    return (left_scores, right_scores), stop - start


def compare(left_doc, right_doc, denominators=(8,), raw_roots=None):
    if not denominators or len(set(denominators)) != len(denominators) or any(d not in (16, 12, 8, 4) for d in denominators):
        raise ValueError("Use distinct published head-budget denominators: 16, 12, 8, 4")
    if left_doc["calibration_dataset"] == right_doc["calibration_dataset"]:
        raise ValueError("Choose different calibration conditions")
    left, right = index_records(left_doc), index_records(right_doc)
    for row in (*left.values(), *right.values()):
        if not all(row["scores"].get(arm) is not None for arm in ARMS):
            raise ValueError("Missing calibration comparison selector")
    result = []
    cache = {}
    for denominator in denominators:
        if denominator <= 0:
            raise ValueError("Head-budget denominators must be positive")
        for bit in (2, 3, 4):
            for base in CONFIG["quantizers"]:
                for scope, tasks in SCOPES.items():
                    expected = [(bit, m, t, base, round(info["kv_heads"] / denominator))
                                for m, info in CONFIG["models"].items() for t in tasks]
                    common = [key for key in expected if key in left and key in right]
                    missing_left, missing_right = [list(k) for k in expected if k not in left], [list(k) for k in expected if k not in right]
                    group = {"scope": scope, "base": base, "bits": bit, "denominator": denominator,
                             "common_cells": len(common), "expected_cells": len(expected),
                             "missing_left": missing_left, "missing_right": missing_right,
                             "complete_grid": not missing_left and not missing_right}
                    if not common:
                        result.append(group)
                        continue
                    pairs = [(left[key]["scores"], right[key]["scores"]) for key in common]
                    group["reported_evaluation"] = compare_rows(pairs)
                    group["by_model"] = []
                    for model in CONFIG["models"]:
                        subset = [pair for key, pair in zip(common, pairs) if key[1] == model]
                        group["by_model"].append({"model": model, "tasks": len(subset),
                            "complete_tasks": len(subset) == len(tasks),
                            "comparison": compare_rows(subset) if subset else None})
                    if raw_roots and scope == "six_discriminative":
                        aligned, sizes = [], []
                        for key in common:
                            pair, n = aligned_pair(left[key], right[key], *raw_roots, cache)
                            aligned.append(pair)
                            sizes.append(n)
                        group["common_evaluation_rows"] = compare_rows(aligned) | {
                            "rows_per_cell": sorted(set(sizes)), "total_rows": sum(sizes),
                            "uniform_predictions_identical": True,
                            "by_model": [{"model": model, "comparison": compare_rows(
                                [p for k, p in zip(common, aligned) if k[1] == model])}
                                for model in CONFIG["models"] if any(k[1] == model for k in common)]}
                    result.append(group)
    return {"left_calibration": left_doc["calibration_dataset"], "right_calibration": right_doc["calibration_dataset"],
            "interpretation": "Matched-cell descriptive comparisons; not calibration independence or statistical equivalence tests.",
            "shared_row_assumption": "Optional alignment verifies the recorded seed, preprocessing and offsets and assumes the same eligible dataset order; raw files do not carry row identifiers.",
            "groups": result}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--left", type=Path, default=HERE / "reference" / "budget_sweep_pope.json")
    parser.add_argument("--right", type=Path, default=HERE / "reference" / "budget_sweep_mmbench.json")
    parser.add_argument("--denominators", type=int, nargs="+", default=[8])
    parser.add_argument("--raw-left", type=Path, help="Optional per-base raw output directories, for shared-row checks")
    parser.add_argument("--raw-right", type=Path)
    parser.add_argument("--out", type=Path)
    args = parser.parse_args()
    if bool(args.raw_left) != bool(args.raw_right):
        parser.error("Supply both raw roots or neither")
    roots = (args.raw_left, args.raw_right) if args.raw_left else None
    result = compare(json.loads(args.left.read_text()), json.loads(args.right.read_text()), args.denominators, roots)
    result["reference_sha256"] = {"left": hashlib.sha256(args.left.read_bytes()).hexdigest(),
                                  "right": hashlib.sha256(args.right.read_bytes()).hexdigest()}
    write_json(args.out, result)
    if args.out:
        for group in result["groups"]:
            if group["scope"] != "six_discriminative" or not group["common_cells"]:
                continue
            values = group["reported_evaluation"]
            a, b = values["left"], values["right"]
            print(f"{group['base']:7s} {group['bits']}b 1/{group['denominator']:<2d} "
                  f"cells={group['common_cells']:2d}/{group['expected_cells']} "
                  f"hybrid={a['hybrid']:.4f}->{b['hybrid']:.4f} "
                  f"recovery_pp={a['hybrid_gain_pp']:+.2f}->{b['hybrid_gain_pp']:+.2f} "
                  f"grounding_increment_pp={a['grounding_increment_pp']:+.2f}->{b['grounding_increment_pp']:+.2f}")


if __name__ == "__main__":
    main()

==> anc/evaluate.py <==
"""HeadGuard: attribution and image-KV quantization for vision-language models.

Image-access and output gates are defined per query head; their mean absolute
gradients are aggregated over each group of queries sharing a physical KV head.
The hybrid score is z(grounding) + z(output-gradient), and protects selected image
keys, values, or both while text KV remains BF16.

Array keys g/qf/qm/qA/qS denote grounding, output-gradient, activation magnitude,
image-attention mass, and visual-response scores; qF is NOT Fisher information.
The quantizers are common-harness MinMax, KIVI-style, and AKVQ-style simulations,
not complete implementations of the original serving systems.

Models and protected entries use BF16. Historical result keys and log labels
containing "fp16" are retained for compatibility; they refer to that BF16 baseline.
The public runners set the published options; other CLI switches are diagnostic
ablations and do not establish performance beyond the reported configurations.
"""
import argparse, json, os, sys
from pathlib import Path
import numpy as np
import torch
import torch.nn.functional as F
from transformers import AutoModelForImageTextToText, AutoProcessor

DEV = "cuda:0"


def repeat_kv(hidden_states, n_rep):
    """Expand physical KV heads to their grouped query heads without reordering."""
    b, kv, s, d = hidden_states.shape
    if n_rep == 1:
        return hidden_states
    return hidden_states[:, :, None, :, :].expand(b, kv, n_rep, s, d).reshape(b, kv * n_rep, s, d)

# ---- globals shared with the custom attention fns ----
G_IMG = None      # list[L] of (Hq,) float32 requires_grad : per-query-head image-key gate
IMG_MASK = None   # (k_len,) bool on DEV
PROTECT = None    # set[int] flat KV-head idx (offset[l]+kv) selected for higher precision
BITS = 2
KV_MODE = "both"  # quantize both K and V (default), or "k"/"v" only (ablation)
HKV_GLOBAL = 2
KV_OFFSETS = None  # list[L] cumulative KV-head offset; supports per-layer Hkv (e.g. Gemma-4 sliding/global)
IMG_ONLY = True
QUANTIZER = "minmax"  # non-protected-head image-KV quantizer: minmax | kivi | akvq
AKVQ_FRAC = 0.0       # AKVQ-style nominal high-key-norm token fraction; ties can exceed it
AKVQ_HADAMARD = True  # AKVQ-style: rotate both queries and keys before quantization
PROTECT_MODE = "kv"   # protect both K+V of selected heads (kv), keys-only (k), or values-only (v)
PROTECT_BITS = None   # protected heads: keep native BF16 (None/>=16) or fake-quant to N bits (e.g. 4)
PSEUDO_LABEL = False  # if True, use the model's BF16 candidate argmax instead of ground truth
RECORD_VIS = False   # when True, accumulate the attention-mass and visual-response proxies
VIS_A = None         # np (L,Hq) image-attention mass; not the original AKVQ-VL selector
VIS_S = None         # np (L,Hq) image-contributed output norm; not SparseMM's OCR-based selector


def gated_attention_forward(module, query, key, value, attention_mask, scaling, dropout=0.0, **kw):
    """Evaluation-only attention; image gates scale post-softmax weights without renormalizing.

    The caller supplies the causal mask and uses model.eval() (no dropout).
    These gates measure sensitivity; they are not applied during quantized evaluation.
    """
    key_states = repeat_kv(key, module.num_key_value_groups)
    value_states = repeat_kv(value, module.num_key_value_groups)
    attn_weights = torch.matmul(query, key_states.transpose(2, 3)) * scaling
    if attention_mask is not None:
        attn_weights = attn_weights + attention_mask[..., : key_states.shape[-2]]
    attn_weights = F.softmax(attn_weights, dim=-1, dtype=torch.float32).to(query.dtype)
    li = getattr(module, "layer_idx", None)
    g = G_IMG[li] if (G_IMG is not None and li is not None and li < len(G_IMG)) else None
    if g is not None and IMG_MASK is not None and attn_weights.shape[-1] == IMG_MASK.shape[0]:
        Hq = attn_weights.shape[1]
        m = IMG_MASK.view(1, 1, 1, -1)
        gv = g[:Hq].view(1, Hq, 1, 1).to(attn_weights.dtype)
        factor = torch.where(m, gv, torch.ones((), dtype=attn_weights.dtype, device=attn_weights.device))
        attn_weights = attn_weights * factor
    if RECORD_VIS and VIS_A is not None and IMG_MASK is not None and li is not None \
            and attn_weights.shape[-1] == IMG_MASK.shape[0]:
        with torch.no_grad():
            aw = attn_weights.detach()
            m2 = IMG_MASK
            VIS_A[li] += aw[..., m2].sum(-1).mean(dim=(0, 2)).float().cpu().numpy()
            o_img = torch.matmul(aw[..., m2], value_states.detach()[:, :, m2, :])
            VIS_S[li] += o_img.norm(dim=-1).mean(dim=(0, 2)).float().cpu().numpy()
    attn_output = torch.matmul(attn_weights.to(value_states.dtype), value_states)
    attn_output = attn_output.transpose(1, 2).contiguous()
    return attn_output, attn_weights


def fake_quant_pertoken(x, bits):
    """Simulate affine min--max quantization along each head vector's last axis."""
    xmin = x.amin(-1, keepdim=True)
    xmax = x.amax(-1, keepdim=True)
    scale = (xmax - xmin).clamp_min(1e-5) / (2 ** bits - 1)
    q = torch.round((x - xmin) / scale).clamp(0, 2 ** bits - 1)
    return q * scale + xmin


def fake_quant_perchannel(x, bits):
    # KIVI-style per-CHANNEL key quant: asymmetric min/max along the token (seq) dim.
    xmin = x.amin(-2, keepdim=True)
    xmax = x.amax(-2, keepdim=True)
    scale = (xmax - xmin).clamp_min(1e-5) / (2 ** bits - 1)
    q = torch.round((x - xmin) / scale).clamp(0, 2 ** bits - 1)
    return q * scale + xmin


_HADAMARD_CACHE = {}
def hadamard_matrix(n, device):
    """Orthonormal rotation of size n (cached, fp32). Exact Walsh-Hadamard when n is a
    power of two (AKVQ-VL / QuaRot outlier smoothing); else a fixed seeded orthonormal
    matrix. Joint Q/K rotation preserves dot products in real arithmetic; floating
    point operations and subsequent BF16 casts can also perturb unquantized entries."""
    H = _HADAMARD_CACHE.get((n, device))
    if H is None:
        if n & (n - 1) == 0:                      # power of two -> exact Sylvester-Hadamard
            M = np.array([[1.0]])
            while M.shape[0] < n:
                M = np.block([[M, M], [M, -M]])
            M = M / np.sqrt(n)
        else:                                     # fallback: seeded random orthonormal
            M, _ = np.linalg.qr(np.random.default_rng(0).standard_normal((n, n)))
        H = torch.from_numpy(M).to(device=device, dtype=torch.float32)
        _HADAMARD_CACHE[(n, device)] = H
    return H


def quant_attention_forward(module, query, key, value, attention_mask, scaling, dropout=0.0, **kw):
    """Apply a fixed physical-head mask, then run evaluation-only attention.

    This quantize/dequantize simulation leaves the stored cache in floating point.
    With IMG_ONLY, generated text is excluded from quantization. AKVQ-style rotation
    still affects Q/K coordinates, and KIVI-style ranges include the supplied text.
    """
    # quantize at PHYSICAL KV-head granularity (pre repeat_kv) -> that is the cache
    li = getattr(module, "layer_idx", None)
    q_use = query
    if PROTECT is not None and BITS is not None and li is not None:
        Hkv = key.shape[1]
        protect_mask = torch.ones(Hkv, dtype=torch.bool, device=key.device)
        base = KV_OFFSETS[li] if KV_OFFSETS is not None else li * HKV_GLOBAL
        for kv in range(Hkv):
            if (base + kv) in PROTECT:
                protect_mask[kv] = False  # selected -> BF16, unless PROTECT_BITS requests fewer bits
        if IMG_ONLY and IMG_MASK is not None:
            kl = key.shape[2]
            if IMG_MASK.shape[0] == kl:
                tok = IMG_MASK.view(1, 1, -1, 1)
            elif IMG_MASK.shape[0] < kl:
                # cached generation: newly generated (text) tokens are never quantized
                pad = torch.zeros(kl - IMG_MASK.shape[0], dtype=torch.bool, device=key.device)
                tok = torch.cat([IMG_MASK, pad]).view(1, 1, -1, 1)
            else:
                tok = IMG_MASK[:kl].view(1, 1, -1, 1)
        else:
            tok = torch.ones(key.shape[2], dtype=torch.bool, device=key.device).view(1, 1, -1, 1)
        pm = protect_mask.view(1, Hkv, 1, 1)
        allm = torch.ones(1, Hkv, 1, 1, dtype=torch.bool, device=key.device)
        apply_k = (pm if PROTECT_MODE in ("kv", "k") else allm) & tok
        apply_v = (pm if PROTECT_MODE in ("kv", "v") else allm) & tok
        if QUANTIZER == "akvq" and AKVQ_HADAMARD:
            # AKVQ-style: rotate K (and Q) into the Walsh-Hadamard basis so
            # per-channel key outliers are spread out before quantization. The rotation
            # is orthonormal in real arithmetic. Casting the rotated Q/K to BF16
            # can add rounding error, including on protected heads and text keys.
            Hm = hadamard_matrix(key.shape[-1], key.device)
            key = torch.matmul(key.float(), Hm).to(key.dtype)
            q_use = torch.matmul(query.float(), Hm).to(query.dtype)
        if QUANTIZER == "akvq" and AKVQ_FRAC > 0.0:
            # Simplified AKVQ-style retention uses high key norms, not published
            # attention-based saliency. The threshold can retain more tokens on ties.
            with torch.no_grad():
                imgt = tok.view(1, 1, -1)                       # [1,1,T] image mask
                sal = key.norm(dim=-1).masked_fill(~imgt, float("-inf"))
                n_img = int(imgt.sum().item())
                k_keep = min(max(1, int(AKVQ_FRAC * n_img)), sal.shape[-1])
                thr = sal.topk(k_keep, dim=-1).values[..., -1:]
                salient = (sal >= thr).unsqueeze(-1)           # [1,Hkv,T,1]
            apply_k = apply_k & (~salient); apply_v = apply_v & (~salient)
        kq = fake_quant_perchannel(key, BITS) if QUANTIZER == "kivi" else fake_quant_pertoken(key, BITS)
        vq = fake_quant_pertoken(value, BITS)
        hi = PROTECT_BITS is not None and PROTECT_BITS < 16
        if hi:  # protected heads -> quantize to PROTECT_BITS instead of keeping native BF16
            kq_hi = fake_quant_perchannel(key, PROTECT_BITS) if QUANTIZER == "kivi" else fake_quant_pertoken(key, PROTECT_BITS)
            vq_hi = fake_quant_pertoken(value, PROTECT_BITS)
        if KV_MODE in ("both", "k"):
            key = torch.where(apply_k, kq, key)
            if hi:
                key = torch.where((~apply_k) & tok, kq_hi, key)
        if KV_MODE in ("both", "v"):
            value = torch.where(apply_v, vq, value)
            if hi:
                value = torch.where((~apply_v) & tok, vq_hi, value)
    key_states = repeat_kv(key, module.num_key_value_groups)
    value_states = repeat_kv(value, module.num_key_value_groups)
    attn_weights = torch.matmul(q_use, key_states.transpose(2, 3)) * scaling
    if attention_mask is not None:
        attn_weights = attn_weights + attention_mask[..., : key_states.shape[-2]]
    attn_weights = F.softmax(attn_weights, dim=-1, dtype=torch.float32).to(query.dtype)
    attn_output = torch.matmul(attn_weights.to(value_states.dtype), value_states)
    attn_output = attn_output.transpose(1, 2).contiguous()
    return attn_output, attn_weights


class OutGates:
    """Per-query-head output gate (absolute gradient) and activation magnitude."""
    def __init__(self, lm_layers, Hq, hidden):
        self.L, self.H = len(lm_layers), Hq
        self.hd = hidden // Hq
        self.gate = [torch.ones(self.H, device=DEV, dtype=torch.float32, requires_grad=True)
                     for _ in range(self.L)]
        self.mag = np.zeros((self.L, self.H), dtype=np.float64)
        self.record = False
        self.handles = [layer.self_attn.o_proj.register_forward_pre_hook(self._mk(li))
                        for li, layer in enumerate(lm_layers)]

    def _mk(self, li):
        def hook(module, args):
            x = args[0]
            b, q, din = x.shape
            hd = din // self.H  # per-layer head_dim (Gemma-4 global layers differ from sliding)
            xh = x.view(b, q, self.H, hd)
            if self.record:
                with torch.no_grad():
                    self.mag[li] += (xh.float() ** 2).sum(-1).mean(dim=(0, 1)).cpu().numpy()
            xh = xh * self.gate[li].view(1, 1, self.H, 1).to(xh.dtype)
            return (xh.reshape(b, q, self.H * hd),) + tuple(args[1:])
        return hook

    def grads(self):
        return np.stack([(g.grad.detach().abs().float().cpu().numpy() if g.grad is not None
                          else np.zeros(self.H)) for g in self.gate])

    def zero(self):
        for g in self.gate:
            g.grad = None


def spearman(a, b):
    """Legacy diagnostic rank correlation; ties use argsort order, not averaged ranks.

    This statistic is not used to select protected heads or compute accuracy.
    """
    ra = np.argsort(np.argsort(a)).astype(np.float64)
    rb = np.argsort(np.argsort(b)).astype(np.float64)
    ra -= ra.mean(); rb -= rb.mean()
    return float((ra @ rb) / (np.linalg.norm(ra) * np.linalg.norm(rb) + 1e-12))


def vqa_norm(s):
    """Normalize the first trimmed line using the study's custom matching rules."""
    import re
    s = s.lower().strip().split("\n")[0]
    s = re.sub(r"[^\w\s]", " ", s)
    s = re.sub(r"\b(a|an|the)\b", " ", s)
    return re.sub(r"\s+", " ", s).strip()


def vqa_acc(pred, answers):
    """Custom min(matches/3, 1) credit with a zero-exact-match token fallback.

    This is not the official VQA scorer. Empty predictions score zero; fallback
    matches whole whitespace tokens, not arbitrary substrings or phrase spans.
    """
    p = vqa_norm(pred)
    if not p:
        return 0.0
    gts = [vqa_norm(a) for a in answers]
    m = sum(p == g for g in gts)
    if m == 0:  # lenient fallback for short pred inside a longer answer (or vice versa)
        m = sum(1 for g in gts if g and (p in g.split() or g in p.split()))
    return min(1.0, m / 3.0)


def _lcs_len(a, b):
    m, n = len(a), len(b)
    if m == 0 or n == 0:
        return 0
    prev = [0] * (n + 1)
    for i in range(m):
        cur = [0] * (n + 1)
        ai = a[i]
        for j in range(n):
            cur[j + 1] = prev[j] + 1 if ai == b[j] else max(prev[j + 1], cur[j])
        prev = cur
    return prev[n]


def rouge_l(pred, ref):
    """Case-sensitive whitespace-token ROUGE-L F1 against a BF16 decode.

    Empty sequences score zero. The caption evaluation path separately assigns
    its BF16 baseline 1 by convention; this function does not override empties.
    """
    p, r = pred.split(), ref.split()
    if not p or not r:
        return 0.0
    l = _lcs_len(p, r)
    prec, rec = l / len(p), l / len(r)
    return 0.0 if prec + rec == 0 else 2 * prec * rec / (prec + rec)


def _cider_ngrams(words, n):
    c = {}
    for k in range(1, n + 1):
        for i in range(len(words) - k + 1):
            g = tuple(words[i:i + k])
            c[g] = c.get(g, 0) + 1
    return c


def cider_d(cands, refs_list, n=4, sigma=6.0):
    """Legacy auxiliary CIDEr-D-style score, not the official caption scorer.

    These values are retained for output compatibility and are not used in the
    paper's tables or claims about caption quality.
    cands: list[str]; refs_list: list[list[str]] (>=1 human ref each). IDF is computed
    over the provided reference set (self-contained/reproducible). Returns per-image scores."""
    import math, re
    from collections import defaultdict
    tok = lambda s: re.sub(r"[^a-z0-9 ]+", " ", s.lower()).split()   # lowercase + strip punctuation
    ctoks = [tok(c) for c in cands]
    rtoks = [[tok(r) for r in refs] for refs in refs_list]
    N = max(1, len(cands))
    df = defaultdict(float)                             # doc-freq over reference images
    for refs in rtoks:
        seen = set()
        for r in refs:
            seen |= set(_cider_ngrams(r, n).keys())
        for g in seen:
            df[g] += 1.0
    logN = math.log(N)

    def tfidf(words):
        cnt = _cider_ngrams(words, n)
        vec = [defaultdict(float) for _ in range(n)]
        for g, c in cnt.items():
            vec[len(g) - 1][g] = c * (logN - math.log(max(1.0, df.get(g, 0.0))))
        norm = [math.sqrt(sum(v * v for v in vec[k].values())) for k in range(n)]
        return vec, norm, len(words)

    scores = []
    for i, ct in enumerate(ctoks):
        cv, cn, cl = tfidf(ct)
        per_ref = []
        for r in rtoks[i]:
            rv, rn, rl = tfidf(r)
            s = 0.0
            for k in range(n):
                dot = sum(min(val, rv[k].get(g, 0.0)) * rv[k].get(g, 0.0) for g, val in cv[k].items())
                if cn[k] > 0 and rn[k] > 0:
                    dot /= (cn[k] * rn[k])
                dot *= math.exp(-((cl - rl) ** 2) / (2 * sigma * sigma))
                s += dot
            per_ref.append(s / n)
        scores.append(10.0 * sum(per_ref) / len(per_ref) if per_ref else 0.0)
    return scores


DATA_SEED = 1234  # POPE/MME calibration+eval draw seed; override with --data_seed for stability studies


def load_data(n, dataset="pope"):
    """Load eligible image examples in the historical deterministic shuffle order.

    DATA_SEED controls the yes/no datasets; other loaders retain seed 1234 for
    compatibility with the saved runs. At most n eligible examples are returned.
    """
    from datasets import load_dataset
    ds_name = dataset.lower()
    out = []

    def add(img, question, suffix, kind, answer=None, letter=None, letters=None):
        if isinstance(img, (list, tuple)):
            img = img[0] if img else None
        if img is None:
            return
        out.append({"image": img.convert("RGB"), "question": question,
                    "suffix": suffix, "kind": kind, "answer": answer,
                    "letter": letter, "letters": letters or ["A", "B", "C", "D"]})

    if ds_name in ("pope", "mme", "hallusion", "hallusionbench"):
        suffix = "Answer the question using a single word yes or no."
        repo, split = {"pope": ("lmms-lab/POPE", "test"),
                       "mme": ("lmms-lab/MME", "test"),
                       "hallusion": ("lmms-lab/HallusionBench", "image"),
                       "hallusionbench": ("lmms-lab/HallusionBench", "image")}[ds_name]
        ds = load_dataset(repo, split=split)
        idx = np.random.default_rng(DATA_SEED).permutation(len(ds))
        for j in idx:
            ex = ds[int(j)]
            img, q = ex.get("image"), (ex.get("question") or ex.get("text"))
            if ds_name.startswith("hallusion"):
                gt = str(ex.get("gt_answer", "")).strip().lower()
                a = {"1": "yes", "0": "no", "yes": "yes", "no": "no"}.get(gt)
            else:
                a = (ex.get("answer") or ex.get("label") or "").strip().lower()
            if q is None or a not in ("yes", "no"):
                continue
            add(img, q, suffix, "yesno", answer=a)
            if len(out) >= n:
                break
        npos = sum(e["answer"] == "yes" for e in out)
        print(f"loaded {len(out)} {ds_name} (yes={npos}, no={len(out)-npos})", file=sys.stderr)
        return out

    # ----- generative benchmarks (free-form decode; scored vs annotations or BF16) -----
    if ds_name in ("textvqa", "text_vqa"):
        ds = load_dataset("lmms-lab/textvqa", split="validation")
        for j in np.random.default_rng(1234).permutation(len(ds)):
            ex = ds[int(j)]
            img, q, ans = ex.get("image"), ex.get("question"), ex.get("answers")
            if img is None or q is None or not ans:
                continue
            out.append({"image": img.convert("RGB"), "question": q,
                        "suffix": "Answer the question using a single word or phrase.",
                        "kind": "gen_short", "answers": [str(a).strip().lower() for a in ans],
                        "answer": None, "letter": None, "letters": None})
            if len(out) >= n:
                break
        print(f"loaded {len(out)} textvqa gen examples", file=sys.stderr)
        return out

    if ds_name in ("caption", "coco", "cococap"):
        ds = load_dataset("lmms-lab/COCO-Caption2017", split="val")
        for j in np.random.default_rng(1234).permutation(len(ds)):
            ex = ds[int(j)]
            img = ex.get("image")
            if img is None:
                continue
            out.append({"image": img.convert("RGB"),
                        "question": "Describe this image in detail.", "suffix": "",
                        "kind": "gen_long", "answers": [str(r).strip() for r in (ex.get("answer") or [])],
                        "answer": None, "letter": None, "letters": None})
            if len(out) >= n:
                break
        print(f"loaded {len(out)} caption gen examples", file=sys.stderr)
        return out

    # ----- multiple-choice benchmarks (answer = an option letter) -----
    suffix = "Answer with the option's letter directly."
    hint_key = None
    if ds_name in ("seed", "seedbench", "seed-bench"):
        ds = load_dataset("lmms-lab/SEED-Bench", split="test")
        okey = lambda ex: [ex.get("choice_a"), ex.get("choice_b"), ex.get("choice_c"), ex.get("choice_d")]
    elif ds_name == "mmbench":
        ds = load_dataset("lmms-lab/MMBench", "en", split="dev")
        okey = lambda ex: [ex.get("A"), ex.get("B"), ex.get("C"), ex.get("D")]
        hint_key = "hint"
    elif ds_name in ("scienceqa", "sqa"):
        ds = load_dataset("lmms-lab/ScienceQA", "ScienceQA-FULL", split="test")
        okey = lambda ex: list(ex.get("choices") or [])
        hint_key = "hint"
    elif ds_name == "mmmu":
        import ast
        ds = load_dataset("lmms-lab/MMMU", split="validation")
        def okey(ex):
            o = ex.get("options")
            if isinstance(o, str):
                try:
                    o = ast.literal_eval(o)
                except Exception:
                    o = []
            return list(o or [])
    else:
        raise ValueError(f"unknown dataset {dataset}")
    LET = "ABCDEFGHIJ"
    strict_img = ds_name in ("seed", "seedbench", "seed-bench", "mmbench")
    for j in np.random.default_rng(1234).permutation(len(ds)):
        ex = ds[int(j)]
        if strict_img and str(ex.get("data_type", "image")) != "image":
            continue
        img = ex.get("image_1") if ds_name == "mmmu" else ex.get("image")
        q = ex.get("question")
        if q is not None and ds_name == "mmmu":
            import re
            q = re.sub(r"<image\s*\d+>", " ", q).strip()
        opts = okey(ex)
        pairs = [(L, o) for L, o in zip(LET, opts) if o not in (None, "", "nan")]
        letters = [L for L, _ in pairs]
        if ds_name in ("scienceqa", "sqa"):
            ai = ex.get("answer")
            lt = LET[ai] if isinstance(ai, int) and ai < len(letters) else ""
        else:
            lt = str(ex.get("answer", "")).strip().upper()
        if img is None or q is None or len(letters) < 2 or lt not in letters:
            continue
        pre = ""
        if hint_key:
            h = ex.get(hint_key)
            if h not in (None, "", "nan"):
                pre = str(h) + "\n"
        body = pre + q + "\n" + "\n".join(f"{L}. {o}" for L, o in pairs)
        add(img, body, suffix, "mcq", letter=lt, letters=letters)
        if len(out) >= n:
            break
    print(f"loaded {len(out)} {ds_name} MCQ examples", file=sys.stderr)
    return out


def load_calibration(path, layers, query_heads, nominal_kv_heads):
    """Reject incompatible/nonfinite vectors instead of silently replacing controls."""
    with np.load(path, allow_pickle=False) as saved:
        for name, expected in (("L", layers), ("Hq", query_heads), ("Hkv", nominal_kv_heads)):
            if name not in saved or saved[name].shape != () or int(saved[name]) != expected:
                raise ValueError(f"Calibration geometry mismatch: {name}")
        arrays = {}
        for name in ("g", "qf", "qm", "qA", "qS"):
            if name not in saved:
                raise ValueError(f"Missing calibration score: {name}")
            value = saved[name]
            if (value.shape != (layers * query_heads,) or value.dtype.kind not in "fiu"
                    or not np.isfinite(value).all() or (value < 0).any()):
                raise ValueError(f"Invalid calibration score: {name}")
            arrays[name] = value.copy()
        arrays["qfi"] = saved["qfi"].copy() if "qfi" in saved else np.zeros_like(arrays["g"])
        if arrays["qfi"].shape != arrays["g"].shape or not np.isfinite(arrays["qfi"]).all():
            raise ValueError("Invalid calibration score: qfi")
    return arrays


def validate_sequence_length(prompt_length, max_new_tokens, sliding_window):
    """Full-causal custom masks are valid only within each sliding window."""
    if sliding_window and prompt_length + max(0, max_new_tokens - 1) >= sliding_window:
        raise ValueError("Prompt plus decoding exceeds the supported sliding window; shorten the input")


def split_examples(pool, n_attr, n_eval, n_quant, calibration_holdout):
    """Separate score computation from the question-level calibration holdout."""
    if not 0 <= n_attr <= calibration_holdout or min(n_eval, n_quant) < 1:
        raise ValueError("Invalid calibration holdout or evaluation counts")
    offset = calibration_holdout + n_eval
    attr = pool[:n_attr]
    probes = pool[calibration_holdout:offset]
    evaluation = pool[offset:offset + n_quant]
    if len(attr) != n_attr or len(probes) != n_eval or not evaluation:
        raise ValueError("Insufficient eligible examples for calibration, probes, and evaluation")
    return attr, probes, evaluation


def main():
    global G_IMG, IMG_MASK, PROTECT, BITS, KV_MODE, HKV_GLOBAL, KV_OFFSETS, IMG_ONLY, RECORD_VIS, VIS_A, VIS_S, QUANTIZER, AKVQ_FRAC, AKVQ_HADAMARD, PROTECT_MODE, PROTECT_BITS, PSEUDO_LABEL, DATA_SEED
    ap = argparse.ArgumentParser()
    ap.add_argument("--model", default="Qwen/Qwen2-VL-2B-Instruct")
    ap.add_argument("--n_attr", type=int, default=100)
    ap.add_argument("--n_eval", type=int, default=300)   # knockout eval
    ap.add_argument("--n_quant", type=int, default=1000)  # protect-quant eval subsample cap (disjoint)
    ap.add_argument("--calibration_holdout", type=int,
                    help="Calibration prefix excluded even with cached scores; defaults to n_attr. "
                         "Use 100 on the calibration benchmark and 0 on transfer benchmarks.")
    ap.add_argument("--dataset", default="pope")
    ap.add_argument("--bits", type=int, nargs="+", default=[2])
    ap.add_argument("--Kknock", type=int, nargs="+", default=[16, 32, 64])
    ap.add_argument("--Kq", type=int, nargs="+", default=[0, 2, 4, 8, 16])  # KV heads protected (of 56)
    ap.add_argument("--kq_denom", type=int, nargs="*", default=[],
                    help="High-precision head-budget sweep by DENOMINATOR: protect round(total_kv/d) heads for "
                         "each d (e.g. 16 12 8 4 => 1/16,1/12,1/8,1/4). Computed per-model from the "
                         "model's own total_kv; overrides --Kq (prepends the uniform k=0 arm).")
    ap.add_argument("--n_rand", type=int, default=5)
    ap.add_argument("--img_only", type=int, default=1)
    ap.add_argument("--img_max_side", type=int, default=0,
                    help="if >0, downscale images so max(w,h)<=this (caps LLaVA-NeXT anyres tokens)")
    ap.add_argument("--calib_vecs", default="",
                    help="if set, load head-importance scores from this npz (calibrated on another "
                         "benchmark) and skip attribution -> cross-benchmark transfer eval")
    ap.add_argument("--kv_mode", default="both", choices=["both", "k", "v"],
                    help="quantize both K and V (default), or only keys / only values (ablation)")
    ap.add_argument("--quantizer", default="minmax", choices=["minmax", "kivi", "akvq"],
                    help="non-protected-head image-KV quantizer (baseline comparison)")
    ap.add_argument("--akvq_frac", type=float, default=0.0,
                    help="AKVQ-style: nominal high-key-norm image-token retention fraction (ties can exceed it)")
    ap.add_argument("--akvq_hadamard", type=int, default=1,
                    help="AKVQ-style: 1=apply Walsh-Hadamard key rotation before quant; "
                        "0=salient-token retention only (no rotation)")
    ap.add_argument("--protect_mode", default="kv", choices=["kv", "k", "v"],
                    help="protect both K+V (kv), keys-only (k), or values-only (v) of selected heads")
    ap.add_argument("--protect_bits", type=int, default=16,
                    help="precision of PROTECTED heads: >=16 keeps native BF16 (default); else "
                         "fake-quant protected heads to this many bits (e.g. 4) -- a cheaper "
                         "accuracy-memory trade-off than BF16 protection")
    ap.add_argument("--pseudo_label", type=int, default=0,
                    help="if 1, grounding attribution targets the model's own BF16 candidate argmax "
                         "(label-free) instead of the ground-truth answer")
    ap.add_argument("--percase", type=int, default=0,
                    help="if 1, save per-example correctness (0/1) per method for bootstrap CIs")
    ap.add_argument("--data_seed", type=int, default=1234,
                    help="seed for the POPE/MME calibration+eval draw; vary for calibration-stability studies")
    ap.add_argument("--oracle_vec", default="",
                    help="if set, load per-KV-head true marginal sensitivity s from this oracle "
                         "JSON (keyed b2/b3) and add an 'oracle' selector arm to the protection sweep")
    ap.add_argument("--out", default="outputs/evaluation.json")
    args = ap.parse_args()
    if args.n_eval < 1 or args.n_quant < 1 or args.n_attr < 0 or args.n_rand < 1:
        ap.error("Require n_eval, n_quant, n_rand >= 1 and n_attr >= 0")
    if args.calibration_holdout is None:
        args.calibration_holdout = args.n_attr
    if args.calibration_holdout < args.n_attr:
        ap.error("calibration_holdout must be nonnegative and at least n_attr")
    if len(args.bits) != len(set(args.bits)) or any(b not in (2, 3, 4) for b in args.bits):
        ap.error("Use distinct bit widths from 2, 3, 4")
    if args.protect_bits < 1:
        ap.error("protect_bits must be positive; values >=16 retain native BF16")
    if args.kq_denom and (len(args.kq_denom) != len(set(args.kq_denom)) or any(d < 1 for d in args.kq_denom)):
        ap.error("Head-budget denominators must be distinct positive integers")
    if not args.kq_denom and (len(args.Kq) != len(set(args.Kq)) or 0 not in args.Kq or any(k < 0 for k in args.Kq)):
        ap.error("Kq must contain distinct nonnegative budgets including zero")
    if not 0 <= args.akvq_frac <= 1 or args.img_max_side < 0:
        ap.error("Require akvq_frac in [0, 1] and nonnegative img_max_side")
    if args.calib_vecs and not Path(args.calib_vecs).is_file():
        ap.error("Calibration file does not exist")
    if args.oracle_vec and not Path(args.oracle_vec).is_file():
        ap.error("Oracle file does not exist")
    if Path(args.out).suffix != ".json":
        ap.error("Output must have a .json extension")
    if args.n_attr == 0 and not args.calib_vecs:
        ap.error("Use saved calibration vectors when n_attr is zero")
    if args.dataset.lower() in ("textvqa", "text_vqa", "caption", "coco", "cococap") and not args.calib_vecs:
        ap.error("Generative evaluation requires saved discriminative calibration vectors")
    IMG_ONLY = bool(args.img_only)
    KV_MODE = args.kv_mode
    QUANTIZER = args.quantizer
    AKVQ_FRAC = args.akvq_frac
    AKVQ_HADAMARD = bool(args.akvq_hadamard)
    PROTECT_MODE = args.protect_mode
    PROTECT_BITS = args.protect_bits
    PSEUDO_LABEL = bool(args.pseudo_label)
    DATA_SEED = args.data_seed
    GEN = args.dataset.lower() in ("textvqa", "text_vqa", "caption", "coco", "cococap")

    try:
        proc = AutoProcessor.from_pretrained(args.model)
    except Exception:
        proc = AutoProcessor.from_pretrained(args.model, trust_remote_code=True)
    tok = proc.tokenizer
    # Keep image-token count fixed/short (Gemma-4 pan&scan can add 256-token crops that
    # would push seq past the sliding window, breaking the eager-mask equivalence);
    # no-op for the other processors.
    _ip = getattr(proc, "image_processor", None)
    if _ip is not None and hasattr(_ip, "do_pan_and_scan"):
        _ip.do_pan_and_scan = False
    if _ip is not None and hasattr(_ip, "crop_to_patches"):
        _ip.crop_to_patches = False   # InternVL: disable dynamic tiling -> one ~256-token image
    if _ip is not None and hasattr(_ip, "max_patches"):
        _ip.max_patches = 1           # InternVL3-hf (GotOcr2): cap tiling to ONE ~256-tok tile; else eager-attn attribution OOMs
    # The study uses a fixed candidate-token convention across models: first
    # token of lowercase yes/no and last token of an option letter. This is not
    # free-form answer parsing or each benchmark's official scoring pipeline.
    id_yes = tok("yes", add_special_tokens=False).input_ids[0]
    id_no = tok("no", add_special_tokens=False).input_ids[0]
    id_letter = {L: tok(L, add_special_tokens=False).input_ids[-1] for L in "ABCDEFGHIJ"}
    print(f"id_yes={id_yes} id_no={id_no} letters={id_letter}", file=sys.stderr)

    def assign_toks(ex):
        if ex["kind"] == "yesno":
            ex["answer_tok"] = id_yes if ex["answer"] == "yes" else id_no
            ex["cand_toks"] = [id_yes, id_no]
        elif ex["kind"] == "mcq":
            ex["answer_tok"] = id_letter[ex["letter"]]
            ex["cand_toks"] = [id_letter[L] for L in ex["letters"]]
        # gen kinds (gen_short / gen_long): free-form decode, no closed-set answer token

    try:
        model = AutoModelForImageTextToText.from_pretrained(
            args.model, torch_dtype=torch.bfloat16, low_cpu_mem_usage=True,
            attn_implementation="eager").to(DEV).eval()
    except Exception as e:
        print(f"[load] ImageTextToText failed ({type(e).__name__}); trying remote-code AutoModel/CausalLM", file=sys.stderr)
        from transformers import AutoModel, AutoModelForCausalLM
        try:
            # InternVL2.5 / internvl_chat: remote-code AutoModel (InternViT + InternLM2/Qwen2).
            # EXPERIMENTAL: its custom attention may NOT route through ALL_ATTENTION_FUNCTIONS,
            # so the grounding/quant hooks may not attach (needs GPU validation; may require a
            # dedicated custom-attention implementation). Dynamic image tiling can
            # also OOM -> cap tiles/resolution before trusting any InternVL numbers.
            model = AutoModel.from_pretrained(
                args.model, torch_dtype=torch.bfloat16, low_cpu_mem_usage=True,
                attn_implementation="eager", trust_remote_code=True).to(DEV).eval()
        except Exception as e2:
            print(f"[load] AutoModel failed ({type(e2).__name__}); trying CausalLM", file=sys.stderr)
            model = AutoModelForCausalLM.from_pretrained(
                args.model, torch_dtype=torch.bfloat16, low_cpu_mem_usage=True,
                attn_implementation="eager", trust_remote_code=True).to(DEV).eval()
    model.requires_grad_(False)
    img_tok = getattr(model.config, "image_token_id", None) or getattr(model.config, "image_token_index", None)
    if img_tok is None:
        raise ValueError("Model has no supported image-token identifier")

    from transformers.modeling_utils import ALL_ATTENTION_FUNCTIONS
    from transformers.masking_utils import ALL_MASK_ATTENTION_FUNCTIONS
    ALL_ATTENTION_FUNCTIONS["gated_img"] = gated_attention_forward
    ALL_ATTENTION_FUNCTIONS["quant_kv"] = quant_attention_forward
    # CRITICAL (transformers 5.x): register mask builders in the GLOBAL mapping,
    # else _preprocess_mask_arguments returns attention_mask=None -> bidirectional
    # attention -> baseline collapses to chance.
    ALL_MASK_ATTENTION_FUNCTIONS.register("gated_img", ALL_MASK_ATTENTION_FUNCTIONS["eager"])
    ALL_MASK_ATTENTION_FUNCTIONS.register("quant_kv", ALL_MASK_ATTENTION_FUNCTIONS["eager"])

    lm = model.model.language_model if hasattr(model.model, "language_model") else model.language_model
    layers = lm.layers
    tcfg = model.config.text_config

    def _cfg(attr, default=None):
        # Gemma-4 uses a heterogeneous per-layer config that RAISES on ambiguous
        # (per-layer) attribute access (e.g. num_key_value_heads); fall back to the
        # first concrete per-layer sub-config, then to a default.
        try:
            return getattr(tcfg, attr)
        except Exception:
            plc = getattr(tcfg, "per_layer_config", None)
            if plc:
                try:
                    return getattr(plc[0], attr)
                except Exception:
                    pass
            return default

    Hq = _cfg("num_attention_heads")
    hidden = _cfg("hidden_size")
    L = len(layers)

    # Per-layer KV geometry inferred from projection shapes: Hq is uniform, but some
    # models (e.g. Gemma-4) use a different head_dim / KV-head count on their global
    # (full-attention) layers than on their sliding layers, so Hkv is NOT uniform.
    # Deriving from projection shapes reduces to l*Hkv whenever layers share
    # the same physical KV-head count.
    def _out(m):
        w = getattr(m, "weight", None)
        return int(w.shape[0] if w is not None else m.out_features)
    HKV_PER_LAYER, HEAD_DIM_PER_LAYER = [], []
    for lyr in layers:
        a = lyr.self_attn
        hd_l = _out(a.q_proj) // Hq
        HEAD_DIM_PER_LAYER.append(hd_l)
        HKV_PER_LAYER.append(_out(a.k_proj) // hd_l)
    KV_OFFSETS = [0]
    for h in HKV_PER_LAYER[:-1]:
        KV_OFFSETS.append(KV_OFFSETS[-1] + h)
    total_kv = int(sum(HKV_PER_LAYER))
    nonuniform_kv = len(set(HKV_PER_LAYER)) > 1
    Hkv = HKV_PER_LAYER[0]           # nominal scalar (sliding value for Gemma-4)
    HKV_GLOBAL = Hkv
    grp = Hq // Hkv

    if args.kq_denom:                # high-precision budget: K = round(total_kv / d) per denominator
        ks = sorted({max(1, min(total_kv, round(total_kv / d))) for d in args.kq_denom if d > 0})
        if len(ks) != len(args.kq_denom):
            raise ValueError("Denominators collapse to the same physical head budget")
        args.Kq = [0] + ks
        print(f"[kq_denom] total_kv={total_kv} denoms={sorted(args.kq_denom)} -> Kq={args.Kq}", file=sys.stderr)
    if any(k > total_kv for k in args.Kq) or any(k < 1 or k > L * Hq for k in args.Kknock):
        raise ValueError("Requested protection/diagnostic budget exceeds the model's head count")

    # Mask-validity guard: our custom attention registers the EAGER (full-causal)
    # mask for every layer. On models with mixed sliding/global layers (Gemma-4)
    # that is exact ONLY while seq_len <= sliding_window (then sliding mask == full
    # mask). prep() enforces a conservative bound including decoding positions.
    layer_types = _cfg("layer_types", None)
    MIXED_LAYERS = bool(layer_types) and len(set(layer_types)) > 1
    SLIDING_WINDOW = _cfg("sliding_window", None) if MIXED_LAYERS else None
    print(f"L={L} Hq={Hq} Hkv={Hkv} grp={grp} hidden={hidden} total_kv={total_kv} "
          f"nonuniform_kv={nonuniform_kv} mixed_layers={MIXED_LAYERS} "
          f"sliding_window={SLIDING_WINDOW}", file=sys.stderr)

    def set_impl(name):
        lm.config._attn_implementation = name
        for layer in layers:
            layer.self_attn.config._attn_implementation = name

    G_IMG = [torch.ones(Hq, device=DEV, dtype=torch.float32, requires_grad=True) for _ in range(L)]
    outg = OutGates(layers, Hq, hidden)

    eval_offset = args.calibration_holdout + args.n_eval
    pool = load_data(eval_offset + args.n_quant, args.dataset)
    for ex in pool:
        assign_toks(ex)
    attr, ev_knock, ev_quant = split_examples(
        pool, args.n_attr, args.n_eval, args.n_quant, args.calibration_holdout)
    split_metadata = {"n_attr": len(attr), "n_eval": len(ev_knock),
                      "calibration_holdout": args.calibration_holdout, "eval_offset": eval_offset}
    print(f"attr={len(attr)} ev_knock={len(ev_knock)} ev_quant={len(ev_quant)}", file=sys.stderr)

    def _img(ex):
        im = ex["image"]
        if args.img_max_side > 0:
            w, h = im.size
            m = max(w, h)
            if m > args.img_max_side:
                s = args.img_max_side / m
                im = im.resize((max(1, round(w * s)), max(1, round(h * s))))
        return im

    def prep(ex):
        msgs = [{"role": "user", "content": [
            {"type": "image"},
            {"type": "text", "text": f"{ex['question']} {ex['suffix']}"}]}]
        try:
            text = proc.apply_chat_template(msgs, tokenize=False, add_generation_prompt=True)
        except Exception:
            # processors without a chat template (e.g. InternVL3-hf InternVLProcessor):
            # build a minimal chat prompt using the processor's own image placeholder.
            itok = getattr(proc, "image_token", "<image>")
            text = (f"<|im_start|>user\n{itok}\n{ex['question']} {ex['suffix']}"
                    f"<|im_end|>\n<|im_start|>assistant\n")
        inp = proc(text=[text], images=[_img(ex)], return_tensors="pt").to(DEV)
        if not (inp["input_ids"] == img_tok).any():
            raise ValueError("No image tokens in processed input; quantization would be a no-op")
        max_new = (12 if ex["kind"] == "gen_short" else 64) if GEN else 0
        validate_sequence_length(inp["input_ids"].shape[1], max_new, SLIDING_WINDOW)
        return inp

    def score(lg, ex):
        ct = ex["cand_toks"]
        pred = ct[int(torch.stack([lg[t] for t in ct]).argmax())]
        return int(pred == ex["answer_tok"])

    # ---------- sanity baseline ----------
    set_impl("gated_img")
    with torch.no_grad():
        for g in G_IMG:
            g.fill_(1.0)
        cor = 0
        san = [] if GEN else ev_knock[:60]
        for ex in san:
            inp = prep(ex); ids = inp["input_ids"][0]
            IMG_MASK = (ids == img_tok).to(DEV)
            lg = model(**inp).logits[0, -1].float()
            cor += score(lg, ex)
    print(f"[sanity] baseline {args.dataset} acc on {len(san)} = {cor/max(1,len(san)):.3f}", file=sys.stderr)

    # ---------- attribution (or load precomputed calibration scores) ----------
    if args.calib_vecs:
        d = load_calibration(args.calib_vecs, L, Hq, Hkv)
        g_mean, qf_mean, qm_mean = d["g"], d["qf"], d["qm"]
        qfi_mean, qA_mean, qS_mean = d["qfi"], d["qA"], d["qS"]
        print(f"[calib] loaded head scores from {args.calib_vecs} (skipping attribution)", file=sys.stderr)
    else:
        g_all, qfi_all, qf_all = [], [], []
        outg.record = True
        VIS_A = np.zeros((L, Hq), dtype=np.float64)
        VIS_S = np.zeros((L, Hq), dtype=np.float64)
        RECORD_VIS = True
        for i, ex in enumerate(attr):
            inp = prep(ex); ids = inp["input_ids"][0]
            IMG_MASK = (ids == img_tok).to(DEV)
            for g in G_IMG:
                g.grad = None
            outg.zero()
            out = model(**inp)
            logits_last = out.logits[0, -1].float()
            if PSEUDO_LABEL and ex.get("cand_toks"):
                ct = ex["cand_toks"]
                correct = ct[int(torch.stack([logits_last[t] for t in ct]).argmax())]
            else:
                correct = ex["answer_tok"]
            L_ground = F.log_softmax(logits_last, -1)[correct]
            L_ground.backward(retain_graph=True)
            g_all.append(np.stack([gg.grad.detach().abs().float().cpu().numpy() for gg in G_IMG]).reshape(-1))
            for g in G_IMG:
                g.grad = None
            outg.zero()
            labels = ids.clone()
            labels[ids == img_tok] = -100
            labels[0] = -100
            shift_logits = out.logits[0, :-1].float()
            shift_labels = labels[1:]
            L_nll = F.cross_entropy(shift_logits, shift_labels, ignore_index=-100)
            L_nll.backward()
            qfi_all.append(np.stack([gg.grad.detach().abs().float().cpu().numpy() for gg in G_IMG]).reshape(-1))
            qf_all.append(outg.grads().reshape(-1))
            if (i + 1) % 20 == 0:
                print(f"attr {i+1}/{len(attr)}", file=sys.stderr)
        outg.record = False
        RECORD_VIS = False
        g_mean = np.stack(g_all).mean(0)
        qfi_mean = np.stack(qfi_all).mean(0)
        qf_mean = np.stack(qf_all).mean(0)
        qm_mean = outg.mag.reshape(-1)  # Sum over examples; a common factor does not change ranking.
        qA_mean = (VIS_A / max(1, len(attr))).reshape(-1)   # image-attention-mass proxy (query-head)
        qS_mean = (VIS_S / max(1, len(attr))).reshape(-1)   # visual-response-norm proxy (query-head)

    sp = {
        "g_vs_qF(output-gradient)": spearman(g_mean, qf_mean),
        "g_vs_qM(magnitude)": spearman(g_mean, qm_mean),
        "g_vs_qFi(gen-image)": spearman(g_mean, qfi_mean),
        "g_vs_qA(AKVQ)": spearman(g_mean, qA_mean),
        "g_vs_qS(SparseMM)": spearman(g_mean, qS_mean),
        "qF_vs_qM": spearman(qf_mean, qm_mean),
    }
    print("\n=== IMPORTANCE DIVERGENCE (Spearman over %d query heads) ===" % (L * Hq))
    for k2, v in sp.items():
        print(f"  {k2:24s}: {v:+.3f}")

    # ---------- Phase A: image knockout on QUERY heads ----------
    def topk(a, k):
        return set(np.argsort(a)[::-1][:k].tolist())

    def set_img_knock(heads):
        with torch.no_grad():
            for g in G_IMG:
                g.fill_(1.0)
            for idx in heads:
                G_IMG[idx // Hq][idx % Hq] = 0.0

    @torch.no_grad()
    def knock_acc(heads):
        global IMG_MASK
        set_img_knock(heads or [])
        cor = 0
        for ex in ev_knock:
            inp = prep(ex); ids = inp["input_ids"][0]
            IMG_MASK = (ids == img_tok).to(DEV)
            lg = model(**inp).logits[0, -1].float()
            cor += score(lg, ex)
        return cor / len(ev_knock)

    set_impl("gated_img")
    rng = np.random.default_rng(0)
    if GEN:
        base_k, knock = 0.0, {}
    else:
        base_k = knock_acc([])
        knock = {}
        for k in args.Kknock:
            row = {"g": knock_acc(list(topk(g_mean, k))),
                   "qF": knock_acc(list(topk(qf_mean, k))),
                   "qM": knock_acc(list(topk(qm_mean, k))),
                   "random": float(np.mean([knock_acc(rng.choice(L * Hq, k, replace=False).tolist())
                                            for _ in range(3)]))}
            knock[k] = row
            print(f"\nImage-knockout K={k} (baseline {base_k:.3f}):")
            for nm, a in row.items():
                print(f"  {nm:7s} acc {a:.3f}  drop {base_k-a:+.3f}")

    # ---------- Phase B: grounding-protective KV quant (KV-head granularity) ----------
    def agg_kv(vec):
        # (L*Hq,) query-head -> (total_kv,) KV-head by mean over each GQA group.
        # Per-layer group size (Hq // Hkv_l) supports non-uniform GQA (Gemma-4).
        v = vec.reshape(L, Hq)
        parts = [v[l].reshape(HKV_PER_LAYER[l], Hq // HKV_PER_LAYER[l]).mean(-1) for l in range(L)]
        return np.concatenate(parts)

    def zsc(v):
        s = v.std()
        return (v - v.mean()) / s if s > 0 else v * 0.0

    g_kv, qf_kv, qm_kv = agg_kv(g_mean), agg_kv(qf_mean), agg_kv(qm_mean)
    qA_kv, qS_kv = agg_kv(qA_mean), agg_kv(qS_mean)
    hyb_kv = zsc(g_kv) + zsc(qf_kv)   # grounding + output-gradient standardized sum

    # Optional externally supplied marginal-head ranking for diagnostics; ranking
    # individual effects is not a proven upper bound on joint-mask performance.
    oracle_s = None
    if args.oracle_vec:
        od = json.load(open(args.oracle_vec)).get("s", {})
        oracle_s = {kk: np.asarray(vv, dtype=np.float64) for kk, vv in od.items()}
        print(f"[oracle] loaded marginal-sensitivity s from {args.oracle_vec} "
              f"(keys {list(oracle_s)})", file=sys.stderr)

    # ---------- generative long-decode eval (TextVQA / caption) ----------
    if GEN:
        set_impl("quant_kv")
        short = ev_quant[0]["kind"] == "gen_short"
        maxnew = 12 if short else 64
        eos_id = tok.eos_token_id if tok.eos_token_id is not None else 0

        @torch.no_grad()
        def gen_text(ex):
            global IMG_MASK
            inp = prep(ex)
            IMG_MASK = (inp["input_ids"][0] == img_tok).to(DEV)
            o = model.generate(**inp, max_new_tokens=maxnew, do_sample=False,
                               num_beams=1, pad_token_id=eos_id)
            return tok.decode(o[0, inp["input_ids"].shape[1]:], skip_special_tokens=True).strip()

        def gen_scores(gens):
            if short:
                return [vqa_acc(g, ex["answers"]) for g, ex in zip(gens, ev_quant)]
            return [rouge_l(g, r) for g, r in zip(gens, refs)]

        PROTECT, BITS = set(), None
        refs = [gen_text(ex) for ex in ev_quant]           # BF16 references (legacy fp16 field names)
        fp16 = (float(np.mean([vqa_acc(r, ex["answers"]) for r, ex in zip(refs, ev_quant)]))
                if short else 1.0)
        # Retain auxiliary CIDEr-style fields for compatibility, without treating
        # them as validated caption quality. The paper uses BF16-output ROUGE-L.
        CIDER = (not short) and all(ex.get("answers") for ex in ev_quant)
        human_refs = [ex["answers"] for ex in ev_quant] if CIDER else None
        fp16_cider = float(np.mean(cider_d(refs, human_refs))) if CIDER else None
        print(f"\nFP16 gen baseline ({args.dataset}, metric={'vqa' if short else 'rougeL-vs-fp16'}) "
              f"= {fp16:.3f}" + (f" | FP16 CIDEr={fp16_cider:.3f}" if CIDER else ""), file=sys.stderr)
        gruns = {}
        for bits in args.bits:
            BITS = bits
            for k in args.Kq:
                if k == 0:
                    PROTECT = set()
                    gens = [gen_text(ex) for ex in ev_quant]
                    pc = gen_scores(gens)
                    row = {"uniform": float(np.mean(pc))}
                    if args.percase:
                        row["uniform_pc"] = pc
                    if CIDER:
                        cc = cider_d(gens, human_refs)
                        row["uniform_cider"] = float(np.mean(cc))
                        if args.percase:
                            row["uniform_cider_pc"] = cc
                else:
                    row = {}
                    for name, vec in [("g", g_kv), ("qF", qf_kv), ("qM", qm_kv),
                                      ("qA", qA_kv), ("qS", qS_kv), ("hybrid", hyb_kv)]:
                        PROTECT = topk(vec, k)
                        gens = [gen_text(ex) for ex in ev_quant]
                        pc = gen_scores(gens)
                        row[name] = float(np.mean(pc))
                        if args.percase:
                            row[name + "_pc"] = pc
                        if CIDER:
                            cc = cider_d(gens, human_refs)
                            row[name + "_cider"] = float(np.mean(cc))
                            if args.percase:
                                row[name + "_cider_pc"] = cc
                gruns[f"b{bits}_k{k}"] = row
                print(f"[gen] bits={bits} k={k}: " + "  ".join(f"{n}={v:.3f}" for n, v in row.items() if not n.endswith("_pc")))

            res = {
            "model": args.model,
            "dataset": args.dataset,
            "calib": os.path.basename(args.calib_vecs),
            "metric": "vqa_acc" if short else "rougeL_vs_bf16",
            "cider_metric": "cider_d_vs_human" if CIDER else None,
            "fp16_cider": fp16_cider,
            "fp16_gen": fp16,
            "arch": {"L": L, "kv_heads_total": total_kv},
            "gen_runs": gruns,
            "n_quant": len(ev_quant),
            "max_new": maxnew,
            **split_metadata,
        }
        os.makedirs(os.path.dirname(args.out) or ".", exist_ok=True)
        json.dump(res, open(args.out, "w"), indent=2)
        print("\nsaved", args.out)
        return

    for g in G_IMG:  # disable gating; quant fn ignores G_IMG anyway
        with torch.no_grad():
            g.fill_(1.0)
    set_impl("quant_kv")

    @torch.no_grad()
    def quant_acc():
        global IMG_MASK
        pc = []
        for ex in ev_quant:
            inp = prep(ex); ids = inp["input_ids"][0]
            IMG_MASK = (ids == img_tok).to(DEV)
            lg = model(**inp).logits[0, -1].float()
            pc.append(score(lg, ex))
        return sum(pc) / len(ev_quant), pc

    PROTECT, BITS = set(), None
    fp16, fp16_pc = quant_acc()
    print(f"\nFP16 baseline (quant eval) = {fp16:.3f}")

    runs = {}
    for bits in args.bits:
        BITS = bits
        for k in args.Kq:
            row = {}
            if k == 0:
                PROTECT = set(); acc, pc = quant_acc(); row["uniform"] = acc
                if args.percase:
                    row["uniform_pc"] = pc
            else:
                methods = [("g", g_kv), ("qF", qf_kv), ("qM", qm_kv),
                           ("qA", qA_kv), ("qS", qS_kv), ("hybrid", hyb_kv)]
                if oracle_s is not None and f"b{bits}" in oracle_s:
                    methods.append(("oracle", oracle_s[f"b{bits}"]))
                for name, vec in methods:
                    PROTECT = topk(vec, k); acc, pc = quant_acc(); row[name] = acc
                    if args.percase:
                        row[name + "_pc"] = pc
                accs, random_trials = [], []
                for _ in range(args.n_rand):
                    PROTECT = set(rng.choice(total_kv, k, replace=False).tolist())
                    acc, pc = quant_acc(); accs.append(acc)
                    if args.percase:
                        random_trials.append({"score": acc, "pc": pc,
                                              "protected_heads": sorted(PROTECT)})
                row["random"] = float(np.mean(accs))
                row["random_std"] = float(np.std(accs))
                row["random_max"] = float(np.max(accs))
                if args.percase:
                    row["random_trials"] = random_trials
            runs[f"b{bits}_k{k}"] = row
            print(f"bits={bits} Kkv={k}: " + "  ".join(
                f"{n}={v:.3f}" for n, v in row.items() if not n.startswith("random_") and not n.endswith("_pc")) +
                (f"  (rand std {row['random_std']:.3f} max {row['random_max']:.3f})" if "random_std" in row else ""))

    res = {"model": args.model, "dataset": args.dataset,
           "calib": (os.path.basename(args.calib_vecs) or args.dataset), "kv_mode": KV_MODE,
           "arch": {"L": L, "Hq": Hq, "Hkv": Hkv, "grp": grp, "kv_heads_total": total_kv,
                    "nonuniform_kv": nonuniform_kv, "hkv_per_layer": HKV_PER_LAYER},
           "spearman": sp, "baseline_knock": base_k, "knockout_image": knock,
           "fp16_quant": fp16, "img_only": IMG_ONLY, "quant_runs": runs,
           "n_quant": len(ev_quant), **split_metadata}
    if args.percase:
        res["fp16_pc"] = fp16_pc
    os.makedirs(os.path.dirname(args.out) or ".", exist_ok=True)
    json.dump(res, open(args.out, "w"), indent=2)
    np.savez(args.out.replace(".json", "_vecs.npz"),
             g=g_mean, qf=qf_mean, qm=qm_mean, qfi=qfi_mean,
             qA=qA_mean, qS=qS_mean,
             g_kv=g_kv, qf_kv=qf_kv, qm_kv=qm_kv,
             qA_kv=qA_kv, qS_kv=qS_kv, hyb_kv=hyb_kv, L=L, Hq=Hq, Hkv=Hkv)
    print("\nsaved", args.out)


if __name__ == "__main__":
    main()


==> anc/experiments.json <==
{
  "models": {
    "llava15": {"id": "llava-hf/llava-1.5-7b-hf", "image_max_side": 336, "kv_heads": 1024},
    "llavanext": {"id": "llava-hf/llava-v1.6-mistral-7b-hf", "image_max_side": 336, "kv_heads": 256},
    "qwen25": {"id": "Qwen/Qwen2.5-VL-7B-Instruct", "image_max_side": 768, "kv_heads": 112},
    "qwen2vl": {"id": "Qwen/Qwen2-VL-2B-Instruct", "image_max_side": 768, "kv_heads": 56},
    "gemma3": {"id": "google/gemma-3-12b-it", "image_max_side": 0, "kv_heads": 384},
    "gemma4": {"id": "google/gemma-4-12B-it", "image_max_side": 0, "kv_heads": 328},
    "pixtral": {"id": "mistral-community/pixtral-12b", "image_max_side": 768, "kv_heads": 320},
    "internvl": {"id": "OpenGVLab/InternVL3-8B-hf", "image_max_side": 768, "kv_heads": 112}
  },
  "benchmarks": ["pope", "mme", "mmbench", "scienceqa", "mmmu", "seed", "textvqa", "caption"],
  "quantizers": ["minmax", "kivi", "akvq"],
  "data_seed": 1234,
  "calibration_examples": 100,
  "probe_examples": 8,
  "akvq_salient_fraction": 0.02,
  "profiles": {
    "full_kv": {"precision_groups": [[2], [3]], "denominators": [8], "protect_mode": "kv", "calibrations": ["pope"], "discriminative_cap": 999999, "textvqa_cap": 1000, "caption_cap": 200, "random_trials": 3},
    "keys_only": {"precision_groups": [[2]], "denominators": [8], "protect_mode": "k", "calibrations": ["pope"], "discriminative_cap": 999999, "textvqa_cap": 1000, "caption_cap": 200, "random_trials": 2},
    "budget_sweep": {"precision_groups": [[2, 3, 4]], "denominators": [16, 12, 8, 4], "protect_mode": "kv", "calibrations": ["pope", "mmbench"], "discriminative_cap": 1000, "calibration_task_cap": 900, "textvqa_cap": 200, "caption_cap": 200, "random_trials": 2}
  }
}

==> anc/memory_estimates.py <==
#!/usr/bin/env python
"""Reproduce the paper's illustrative min--max image-cache storage calculation.

Equal-size 128-dimensional keys and values, two-bit codes, one BF16 scale and
offset per unprotected vector, and a one-eighth protected-head fraction.
These are payload estimates, not measured memory or serving performance.
"""
import argparse
import json
from pathlib import Path

def bytes_per_token(total_kv, hd, k_prot, bits, quant, protect_mode="kv"):
    if (quant != "minmax" or protect_mode not in ("kv", "k") or total_kv < 1 or hd < 1
            or not 0 <= k_prot <= total_kv or bits not in (2, 3, 4)):
        raise ValueError("This calculation supports equal-width min--max heads only")
    prot_k = k_prot
    prot_v = k_prot if protect_mode == "kv" else 0
    low_vectors = 2 * total_kv - prot_k - prot_v
    return (prot_k + prot_v) * hd * 2 + low_vectors * (hd * bits / 8 + 4)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--out", type=Path, help="Optional output JSON; otherwise print JSON")
    args = parser.parse_args()
    total, width, protected = 56, 128, 7  # Qwen2-VL geometry for the illustration.
    factor = 8 / (2 * total * width)
    uniform = factor * bytes_per_token(total, width, 0, 2, "minmax")
    full = factor * bytes_per_token(total, width, protected, 2, "minmax", "kv")
    keys = factor * bytes_per_token(total, width, protected, 2, "minmax", "k")
    text = json.dumps({
        "kind": "analytic minmax image-cache payload, not peak memory",
        "assumptions": {"head_dimension": width, "bits": 2, "protected_fraction": 1 / 8,
                        "metadata_bits_per_low_precision_vector": 32},
        "bits_per_element": {"uniform": uniform, "full_kv": full, "keys_only": keys},
        "keys_only_total_payload_reduction_percent": 100 * (1 - keys / full),
        "keys_only_incremental_protection_cost_ratio": (keys - uniform) / (full - uniform),
    }, indent=2) + "\n"
    if args.out:
        args.out.parent.mkdir(parents=True, exist_ok=True)
        args.out.write_text(text)
        print("Saved", args.out)
    else:
        print(text, end="")


if __name__ == "__main__":
    main()


==> anc/plot_budget.py <==
#!/usr/bin/env python
"""Plot six-task K+V protection budget curves from reference data or new results."""
import argparse
import math
from decimal import Decimal
from pathlib import Path
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from results_io import load_records, DISC

LABEL = {"llava15": "LLaVA-1.5", "llavanext": "LLaVA-NeXT", "pixtral": "Pixtral",
         "qwen25": "Qwen2.5-VL", "internvl": "InternVL3", "qwen2vl": "Qwen2-VL",
         "gemma3": "Gemma-3", "gemma4": "Gemma-4"}
# Model family -> (models, linestyle, marker)
GROUPS = {
    "LLaVA/Pixtral": (["llava15", "llavanext", "pixtral"], "-", "o"),
    "Qwen/InternVL": (["qwen25", "internvl", "qwen2vl"], "-", "s"),
    "Gemma":         (["gemma3", "gemma4"], "--", "^"),
}
COLORS = {"llava15": "#2ca02c", "llavanext": "#66bd63", "pixtral": "#006837",
          "qwen25": "#1f77b4", "internvl": "#6baed6", "qwen2vl": "#08306b",
          "gemma3": "#d62728", "gemma4": "#e6774d"}


def curve(m, records):
    """Return nominal head fractions and six-task means, with no omitted task."""
    rows = [r for r in records if r["model"] == m and r["benchmark"] in DISC
            and r["quantizer"] == "minmax" and r["bits"] == 2]
    if len({r["calibration_dataset"] for r in rows}) != 1:
        raise ValueError("Select exactly one calibration condition")
    by_task = {task: {r["protected_heads"]: r for r in rows if r["benchmark"] == task} for task in DISC}
    budgets = [sorted(by_task[task]) for task in DISC]
    if len(rows) != 24 or any(ks != budgets[0] or len(ks) != 4 for ks in budgets):
        raise ValueError(f"Incomplete or inconsistent four-budget grid for {m}")
    xs = [0.0, 1 / 16, 1 / 12, 1 / 8, 1 / 4]
    def mean(values):
        values = [Decimal(str(value)) for value in values]
        return float(sum(values) / len(values))
    ys = [mean(by_task[t][budgets[0][0]]["scores"]["uniform"] for t in DISC)]
    ys += [mean(by_task[t][k]["scores"]["hybrid"] for t in DISC) for k in budgets[0]]
    if not all(math.isfinite(y) and 0 <= y <= 1 for y in ys):
        raise ValueError(f"Invalid saved accuracies for {m}")
    return xs, ys


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--results", type=Path, default=Path(__file__).parent / "reference" / "budget_sweep_pope.json")
    parser.add_argument("--out", type=Path, default=Path("outputs/budget_curve.pdf"))
    parser.add_argument("--preview", type=Path, help="Optional PNG preview")
    args = parser.parse_args()
    records = load_records(args.results)
    curves = {m: curve(m, records) for m in LABEL}
    plt.rcParams.update({"font.size": 9, "axes.linewidth": 0.6})
    plt.figure(figsize=(5.8, 3.8))
    for models, ls, mk in GROUPS.values():
        for m in models:
            xs, ys = curves[m]
            plt.plot(xs, ys, ls, marker=mk, color=COLORS[m], lw=1.6, ms=5, label=LABEL[m])
    plt.xticks([0, 1 / 16, 1 / 12, 1 / 8, 1 / 4],
               ["0", "1/16", "1/12", "1/8", "1/4"], rotation=40, ha="right", fontsize=8)
    plt.xlabel("Fraction of heads protected (0 = no protection)")
    plt.ylabel("Average accuracy across six tasks")
    plt.xlim(-0.008, 0.27)
    plt.ylim(0.30, 0.85)
    plt.grid(True, alpha=0.25, lw=0.5)
    plt.legend(ncol=4, fontsize=7, loc="upper center", bbox_to_anchor=(0.5, -0.23),
               frameon=False, columnspacing=1.0, handlelength=1.8)
    plt.tight_layout()
    args.out.parent.mkdir(parents=True, exist_ok=True)
    plt.savefig(args.out, bbox_inches="tight")
    if args.preview:
        args.preview.parent.mkdir(parents=True, exist_ok=True)
        plt.savefig(args.preview, dpi=180, bbox_inches="tight")
    plt.close()
    print("wrote", args.out)
    for m, (xs, ys) in curves.items():
        print(f"{m:11}", "x=", [round(v, 3) for v in xs], "y=", [round(v, 3) for v in ys])


if __name__ == "__main__":
    main()



==> anc/reference/confidence_intervals.json <==
{
  "resamples": 10000,
  "bootstrap_seed": 0,
  "interpretation": "Pointwise, conditional on fixed calibration whose images can overlap POPE evaluation; no multiplicity correction. Differences and intervals are in accuracy units, not percentage points.",
  "holdout_protocol": "corrected_question_holdouts_v1",
  "pope_note": "All POPE statistics use 8892 questions / 500 images at offset 108. Recomputed from saved arrays with shared image-cluster weights (10000 draws, seed 0). Published minmax intervals are unchanged; non-POPE intervals retain their historical draws.",
  "paired_intervals": [
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.095,
        "ci_low": 0.081,
        "ci_high": 0.108
      },
      "hybrid_minus_output": {
        "mean": 0.018,
        "ci_low": 0.009,
        "ci_high": 0.027
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.009,
        "ci_low": 0.003,
        "ci_high": 0.014
      },
      "hybrid_minus_output": {
        "mean": 0.002,
        "ci_low": -0.004,
        "ci_high": 0.009
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.001,
        "ci_low": -0.005,
        "ci_high": 0.007
      },
      "hybrid_minus_output": {
        "mean": -0.007,
        "ci_low": -0.013,
        "ci_high": -0.001
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.092,
        "ci_low": 0.07,
        "ci_high": 0.113
      },
      "hybrid_minus_output": {
        "mean": 0.048,
        "ci_low": 0.033,
        "ci_high": 0.064
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.008,
        "ci_low": -0.002,
        "ci_high": 0.019
      },
      "hybrid_minus_output": {
        "mean": 0.007,
        "ci_low": -0.001,
        "ci_high": 0.016
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.017,
        "ci_low": 0.008,
        "ci_high": 0.027
      },
      "hybrid_minus_output": {
        "mean": 0.021,
        "ci_low": 0.012,
        "ci_high": 0.03
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.081,
        "ci_low": 0.068,
        "ci_high": 0.093
      },
      "hybrid_minus_output": {
        "mean": 0.01,
        "ci_low": 0.001,
        "ci_high": 0.019
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.005,
        "ci_low": -0.011,
        "ci_high": 0.002
      },
      "hybrid_minus_output": {
        "mean": 0.006,
        "ci_low": 0.0,
        "ci_high": 0.012
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.003,
        "ci_low": -0.003,
        "ci_high": 0.009
      },
      "hybrid_minus_output": {
        "mean": 0.006,
        "ci_low": 0.001,
        "ci_high": 0.012
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.053,
        "ci_low": 0.034,
        "ci_high": 0.073
      },
      "hybrid_minus_output": {
        "mean": 0.021,
        "ci_low": 0.007,
        "ci_high": 0.034
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.005,
        "ci_low": -0.006,
        "ci_high": 0.016
      },
      "hybrid_minus_output": {
        "mean": 0.006,
        "ci_low": -0.004,
        "ci_high": 0.016
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.01,
        "ci_low": 0.0,
        "ci_high": 0.019
      },
      "hybrid_minus_output": {
        "mean": -0.0,
        "ci_low": -0.009,
        "ci_high": 0.008
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.011,
        "ci_low": -0.039,
        "ci_high": 0.019
      },
      "hybrid_minus_output": {
        "mean": 0.015,
        "ci_low": -0.007,
        "ci_high": 0.037
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.021,
        "ci_low": -0.043,
        "ci_high": 0.0
      },
      "hybrid_minus_output": {
        "mean": -0.017,
        "ci_low": -0.033,
        "ci_high": 0.0
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.007,
        "ci_low": -0.021,
        "ci_high": 0.007
      },
      "hybrid_minus_output": {
        "mean": -0.004,
        "ci_low": -0.017,
        "ci_high": 0.01
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.025,
        "ci_low": 0.014,
        "ci_high": 0.036
      },
      "hybrid_minus_output": {
        "mean": 0.026,
        "ci_low": 0.017,
        "ci_high": 0.034
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": -0.014,
        "ci_low": -0.022,
        "ci_high": -0.007
      },
      "hybrid_minus_output": {
        "mean": -0.009,
        "ci_low": -0.015,
        "ci_high": -0.003
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": -0.005,
        "ci_low": -0.011,
        "ci_high": 0.001
      },
      "hybrid_minus_output": {
        "mean": 0.001,
        "ci_low": -0.003,
        "ci_high": 0.006
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.005,
        "ci_low": -0.012,
        "ci_high": 0.023
      },
      "hybrid_minus_output": {
        "mean": 0.003,
        "ci_low": -0.01,
        "ci_high": 0.016
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.009,
        "ci_low": -0.002,
        "ci_high": 0.02
      },
      "hybrid_minus_output": {
        "mean": 0.008,
        "ci_low": -0.001,
        "ci_high": 0.016
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.001,
        "ci_low": -0.008,
        "ci_high": 0.01
      },
      "hybrid_minus_output": {
        "mean": -0.005,
        "ci_low": -0.012,
        "ci_high": 0.003
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.047,
        "ci_low": 0.036,
        "ci_high": 0.057
      },
      "hybrid_minus_output": {
        "mean": 0.014,
        "ci_low": 0.006,
        "ci_high": 0.022
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.007,
        "ci_low": 0.0,
        "ci_high": 0.014
      },
      "hybrid_minus_output": {
        "mean": 0.0,
        "ci_low": -0.005,
        "ci_high": 0.006
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.009,
        "ci_low": 0.002,
        "ci_high": 0.015
      },
      "hybrid_minus_output": {
        "mean": 0.004,
        "ci_low": -0.001,
        "ci_high": 0.009
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.049,
        "ci_low": 0.034,
        "ci_high": 0.064
      },
      "hybrid_minus_output": {
        "mean": 0.015,
        "ci_low": 0.003,
        "ci_high": 0.028
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.01,
        "ci_low": -0.0,
        "ci_high": 0.02
      },
      "hybrid_minus_output": {
        "mean": 0.0,
        "ci_low": -0.008,
        "ci_high": 0.007
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.006,
        "ci_low": -0.003,
        "ci_high": 0.015
      },
      "hybrid_minus_output": {
        "mean": -0.002,
        "ci_low": -0.009,
        "ci_high": 0.005
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.005,
        "ci_low": -0.024,
        "ci_high": 0.033
      },
      "hybrid_minus_output": {
        "mean": 0.008,
        "ci_low": -0.015,
        "ci_high": 0.032
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.01,
        "ci_low": -0.031,
        "ci_high": 0.012
      },
      "hybrid_minus_output": {
        "mean": -0.015,
        "ci_low": -0.032,
        "ci_high": 0.001
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.007,
        "ci_low": -0.011,
        "ci_high": 0.025
      },
      "hybrid_minus_output": {
        "mean": 0.0,
        "ci_low": -0.014,
        "ci_high": 0.014
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.369,
        "ci_low": 0.355,
        "ci_high": 0.383
      },
      "hybrid_minus_output": {
        "mean": 0.029,
        "ci_low": 0.02,
        "ci_high": 0.039
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.005,
        "ci_low": -0.001,
        "ci_high": 0.01
      },
      "hybrid_minus_output": {
        "mean": -0.001,
        "ci_low": -0.007,
        "ci_high": 0.004
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.332,
        "ci_low": 0.319,
        "ci_high": 0.347
      },
      "hybrid_minus_output": {
        "mean": 0.002,
        "ci_low": -0.004,
        "ci_high": 0.008
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.321,
        "ci_low": 0.297,
        "ci_high": 0.346
      },
      "hybrid_minus_output": {
        "mean": 0.029,
        "ci_low": 0.013,
        "ci_high": 0.044
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.004,
        "ci_low": -0.005,
        "ci_high": 0.012
      },
      "hybrid_minus_output": {
        "mean": 0.006,
        "ci_low": -0.003,
        "ci_high": 0.015
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.324,
        "ci_low": 0.301,
        "ci_high": 0.348
      },
      "hybrid_minus_output": {
        "mean": -0.002,
        "ci_low": -0.012,
        "ci_high": 0.009
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.565,
        "ci_low": 0.548,
        "ci_high": 0.582
      },
      "hybrid_minus_output": {
        "mean": 0.031,
        "ci_low": 0.021,
        "ci_high": 0.041
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.004,
        "ci_low": -0.002,
        "ci_high": 0.011
      },
      "hybrid_minus_output": {
        "mean": 0.002,
        "ci_low": -0.004,
        "ci_high": 0.008
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.547,
        "ci_low": 0.53,
        "ci_high": 0.564
      },
      "hybrid_minus_output": {
        "mean": -0.005,
        "ci_low": -0.012,
        "ci_high": 0.002
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.426,
        "ci_low": 0.4,
        "ci_high": 0.452
      },
      "hybrid_minus_output": {
        "mean": 0.017,
        "ci_low": 0.0,
        "ci_high": 0.034
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.019,
        "ci_low": 0.008,
        "ci_high": 0.03
      },
      "hybrid_minus_output": {
        "mean": 0.02,
        "ci_low": 0.009,
        "ci_high": 0.03
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.318,
        "ci_low": 0.293,
        "ci_high": 0.343
      },
      "hybrid_minus_output": {
        "mean": 0.007,
        "ci_low": -0.006,
        "ci_high": 0.021
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.172,
        "ci_low": 0.124,
        "ci_high": 0.218
      },
      "hybrid_minus_output": {
        "mean": 0.037,
        "ci_low": 0.006,
        "ci_high": 0.069
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.002,
        "ci_low": -0.019,
        "ci_high": 0.024
      },
      "hybrid_minus_output": {
        "mean": 0.002,
        "ci_low": -0.017,
        "ci_high": 0.023
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.169,
        "ci_low": 0.126,
        "ci_high": 0.213
      },
      "hybrid_minus_output": {
        "mean": 0.001,
        "ci_low": -0.024,
        "ci_high": 0.026
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.165,
        "ci_low": 0.147,
        "ci_high": 0.184
      },
      "hybrid_minus_output": {
        "mean": 0.003,
        "ci_low": -0.011,
        "ci_high": 0.017
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": -0.001,
        "ci_low": -0.008,
        "ci_high": 0.005
      },
      "hybrid_minus_output": {
        "mean": 0.003,
        "ci_low": -0.003,
        "ci_high": 0.009
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.38,
        "ci_low": 0.367,
        "ci_high": 0.394
      },
      "hybrid_minus_output": {
        "mean": 0.005,
        "ci_low": -0.001,
        "ci_high": 0.012
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.094,
        "ci_low": 0.061,
        "ci_high": 0.127
      },
      "hybrid_minus_output": {
        "mean": -0.004,
        "ci_low": -0.019,
        "ci_high": 0.01
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.007,
        "ci_low": -0.017,
        "ci_high": 0.003
      },
      "hybrid_minus_output": {
        "mean": 0.007,
        "ci_low": -0.003,
        "ci_high": 0.016
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.257,
        "ci_low": 0.229,
        "ci_high": 0.285
      },
      "hybrid_minus_output": {
        "mean": -0.0,
        "ci_low": -0.011,
        "ci_high": 0.01
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.442,
        "ci_low": 0.423,
        "ci_high": 0.461
      },
      "hybrid_minus_output": {
        "mean": 0.024,
        "ci_low": 0.013,
        "ci_high": 0.035
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.005,
        "ci_low": -0.003,
        "ci_high": 0.012
      },
      "hybrid_minus_output": {
        "mean": 0.003,
        "ci_low": -0.004,
        "ci_high": 0.01
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.505,
        "ci_low": 0.486,
        "ci_high": 0.522
      },
      "hybrid_minus_output": {
        "mean": 0.001,
        "ci_low": -0.007,
        "ci_high": 0.008
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.329,
        "ci_low": 0.3,
        "ci_high": 0.356
      },
      "hybrid_minus_output": {
        "mean": 0.029,
        "ci_low": 0.01,
        "ci_high": 0.048
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.013,
        "ci_low": 0.0,
        "ci_high": 0.027
      },
      "hybrid_minus_output": {
        "mean": 0.01,
        "ci_low": -0.002,
        "ci_high": 0.023
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.378,
        "ci_low": 0.35,
        "ci_high": 0.406
      },
      "hybrid_minus_output": {
        "mean": 0.018,
        "ci_low": 0.003,
        "ci_high": 0.032
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.063,
        "ci_low": 0.017,
        "ci_high": 0.111
      },
      "hybrid_minus_output": {
        "mean": 0.02,
        "ci_low": -0.01,
        "ci_high": 0.05
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.002,
        "ci_low": -0.021,
        "ci_high": 0.025
      },
      "hybrid_minus_output": {
        "mean": -0.001,
        "ci_low": -0.025,
        "ci_high": 0.023
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.098,
        "ci_low": 0.052,
        "ci_high": 0.143
      },
      "hybrid_minus_output": {
        "mean": 0.006,
        "ci_low": -0.015,
        "ci_high": 0.027
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": -0.008,
        "ci_low": -0.026,
        "ci_high": 0.01
      },
      "hybrid_minus_output": {
        "mean": -0.008,
        "ci_low": -0.024,
        "ci_high": 0.008
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.015,
        "ci_low": 0.006,
        "ci_high": 0.024
      },
      "hybrid_minus_output": {
        "mean": 0.005,
        "ci_low": -0.002,
        "ci_high": 0.013
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.007,
        "ci_low": -0.003,
        "ci_high": 0.017
      },
      "hybrid_minus_output": {
        "mean": 0.004,
        "ci_low": -0.005,
        "ci_high": 0.012
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.019,
        "ci_low": -0.047,
        "ci_high": 0.009
      },
      "hybrid_minus_output": {
        "mean": -0.004,
        "ci_low": -0.03,
        "ci_high": 0.023
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.003,
        "ci_low": -0.014,
        "ci_high": 0.009
      },
      "hybrid_minus_output": {
        "mean": 0.001,
        "ci_low": -0.008,
        "ci_high": 0.01
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.036,
        "ci_low": 0.022,
        "ci_high": 0.05
      },
      "hybrid_minus_output": {
        "mean": 0.004,
        "ci_low": -0.008,
        "ci_high": 0.015
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.005,
        "ci_low": -0.016,
        "ci_high": 0.006
      },
      "hybrid_minus_output": {
        "mean": 0.001,
        "ci_low": -0.009,
        "ci_high": 0.012
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.006,
        "ci_low": -0.002,
        "ci_high": 0.013
      },
      "hybrid_minus_output": {
        "mean": 0.0,
        "ci_low": -0.006,
        "ci_high": 0.006
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.023,
        "ci_low": 0.013,
        "ci_high": 0.032
      },
      "hybrid_minus_output": {
        "mean": 0.003,
        "ci_low": -0.005,
        "ci_high": 0.011
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.006,
        "ci_low": -0.022,
        "ci_high": 0.01
      },
      "hybrid_minus_output": {
        "mean": 0.005,
        "ci_low": -0.011,
        "ci_high": 0.021
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.014,
        "ci_low": 0.001,
        "ci_high": 0.026
      },
      "hybrid_minus_output": {
        "mean": 0.006,
        "ci_low": -0.005,
        "ci_high": 0.018
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.025,
        "ci_low": 0.009,
        "ci_high": 0.04
      },
      "hybrid_minus_output": {
        "mean": 0.001,
        "ci_low": -0.012,
        "ci_high": 0.015
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.006,
        "ci_low": -0.019,
        "ci_high": 0.032
      },
      "hybrid_minus_output": {
        "mean": -0.004,
        "ci_low": -0.027,
        "ci_high": 0.02
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.018,
        "ci_low": -0.007,
        "ci_high": 0.042
      },
      "hybrid_minus_output": {
        "mean": 0.011,
        "ci_low": -0.012,
        "ci_high": 0.033
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.043,
        "ci_low": 0.015,
        "ci_high": 0.07
      },
      "hybrid_minus_output": {
        "mean": 0.017,
        "ci_low": -0.011,
        "ci_high": 0.044
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.01,
        "ci_low": -0.007,
        "ci_high": 0.027
      },
      "hybrid_minus_output": {
        "mean": 0.007,
        "ci_low": -0.009,
        "ci_high": 0.022
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.029,
        "ci_low": 0.015,
        "ci_high": 0.043
      },
      "hybrid_minus_output": {
        "mean": -0.024,
        "ci_low": -0.042,
        "ci_high": -0.007
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.004,
        "ci_low": 0.0,
        "ci_high": 0.008
      },
      "hybrid_minus_output": {
        "mean": 0.001,
        "ci_low": -0.002,
        "ci_high": 0.005
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.007,
        "ci_low": -0.034,
        "ci_high": 0.019
      },
      "hybrid_minus_output": {
        "mean": -0.017,
        "ci_low": -0.042,
        "ci_high": 0.009
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.015,
        "ci_low": -0.007,
        "ci_high": 0.037
      },
      "hybrid_minus_output": {
        "mean": -0.016,
        "ci_low": -0.038,
        "ci_high": 0.006
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.0,
        "ci_low": -0.005,
        "ci_high": 0.005
      },
      "hybrid_minus_output": {
        "mean": -0.002,
        "ci_low": -0.007,
        "ci_high": 0.003
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.003,
        "ci_low": -0.016,
        "ci_high": 0.02
      },
      "hybrid_minus_output": {
        "mean": -0.004,
        "ci_low": -0.022,
        "ci_high": 0.014
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.037,
        "ci_low": 0.019,
        "ci_high": 0.056
      },
      "hybrid_minus_output": {
        "mean": -0.01,
        "ci_low": -0.029,
        "ci_high": 0.008
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.0,
        "ci_low": -0.003,
        "ci_high": 0.004
      },
      "hybrid_minus_output": {
        "mean": 0.0,
        "ci_low": -0.003,
        "ci_high": 0.003
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.018,
        "ci_low": -0.009,
        "ci_high": 0.046
      },
      "hybrid_minus_output": {
        "mean": 0.022,
        "ci_low": -0.005,
        "ci_high": 0.049
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.022,
        "ci_low": -0.004,
        "ci_high": 0.05
      },
      "hybrid_minus_output": {
        "mean": 0.04,
        "ci_low": 0.013,
        "ci_high": 0.067
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.002,
        "ci_low": -0.004,
        "ci_high": 0.009
      },
      "hybrid_minus_output": {
        "mean": 0.002,
        "ci_low": -0.003,
        "ci_high": 0.008
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.018,
        "ci_low": -0.057,
        "ci_high": 0.024
      },
      "hybrid_minus_output": {
        "mean": 0.027,
        "ci_low": -0.012,
        "ci_high": 0.067
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.001,
        "ci_low": -0.042,
        "ci_high": 0.044
      },
      "hybrid_minus_output": {
        "mean": 0.013,
        "ci_low": -0.027,
        "ci_high": 0.054
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.004,
        "ci_low": -0.011,
        "ci_high": 0.018
      },
      "hybrid_minus_output": {
        "mean": 0.007,
        "ci_low": -0.004,
        "ci_high": 0.018
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.146,
        "ci_low": 0.131,
        "ci_high": 0.161
      },
      "hybrid_minus_output": {
        "mean": 0.023,
        "ci_low": 0.01,
        "ci_high": 0.035
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.003,
        "ci_low": -0.005,
        "ci_high": 0.011
      },
      "hybrid_minus_output": {
        "mean": -0.0,
        "ci_low": -0.007,
        "ci_high": 0.006
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.011,
        "ci_low": 0.005,
        "ci_high": 0.018
      },
      "hybrid_minus_output": {
        "mean": 0.007,
        "ci_low": 0.001,
        "ci_high": 0.013
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.115,
        "ci_low": 0.093,
        "ci_high": 0.137
      },
      "hybrid_minus_output": {
        "mean": -0.013,
        "ci_low": -0.032,
        "ci_high": 0.006
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.025,
        "ci_low": 0.012,
        "ci_high": 0.038
      },
      "hybrid_minus_output": {
        "mean": 0.004,
        "ci_low": -0.006,
        "ci_high": 0.014
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.006,
        "ci_low": -0.004,
        "ci_high": 0.016
      },
      "hybrid_minus_output": {
        "mean": -0.003,
        "ci_low": -0.01,
        "ci_high": 0.005
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.075,
        "ci_low": 0.062,
        "ci_high": 0.09
      },
      "hybrid_minus_output": {
        "mean": 0.011,
        "ci_low": -0.001,
        "ci_high": 0.023
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.01,
        "ci_low": 0.003,
        "ci_high": 0.018
      },
      "hybrid_minus_output": {
        "mean": 0.001,
        "ci_low": -0.005,
        "ci_high": 0.008
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.003,
        "ci_low": -0.004,
        "ci_high": 0.009
      },
      "hybrid_minus_output": {
        "mean": -0.003,
        "ci_low": -0.009,
        "ci_high": 0.003
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.098,
        "ci_low": 0.077,
        "ci_high": 0.118
      },
      "hybrid_minus_output": {
        "mean": 0.002,
        "ci_low": -0.017,
        "ci_high": 0.022
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.009,
        "ci_low": -0.002,
        "ci_high": 0.02
      },
      "hybrid_minus_output": {
        "mean": 0.0,
        "ci_low": -0.009,
        "ci_high": 0.009
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.002,
        "ci_low": -0.008,
        "ci_high": 0.012
      },
      "hybrid_minus_output": {
        "mean": -0.002,
        "ci_low": -0.011,
        "ci_high": 0.006
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.048,
        "ci_low": 0.01,
        "ci_high": 0.086
      },
      "hybrid_minus_output": {
        "mean": -0.01,
        "ci_low": -0.048,
        "ci_high": 0.029
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.012,
        "ci_low": -0.014,
        "ci_high": 0.038
      },
      "hybrid_minus_output": {
        "mean": 0.011,
        "ci_low": -0.013,
        "ci_high": 0.036
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.002,
        "ci_low": -0.019,
        "ci_high": 0.025
      },
      "hybrid_minus_output": {
        "mean": 0.008,
        "ci_low": -0.011,
        "ci_high": 0.027
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.358,
        "ci_low": 0.346,
        "ci_high": 0.371
      },
      "hybrid_minus_output": {
        "mean": 0.019,
        "ci_low": 0.008,
        "ci_high": 0.029
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.005,
        "ci_low": -0.001,
        "ci_high": 0.011
      },
      "hybrid_minus_output": {
        "mean": 0.009,
        "ci_low": 0.003,
        "ci_high": 0.014
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.26,
        "ci_low": 0.245,
        "ci_high": 0.275
      },
      "hybrid_minus_output": {
        "mean": 0.007,
        "ci_low": -0.002,
        "ci_high": 0.016
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.205,
        "ci_low": 0.174,
        "ci_high": 0.236
      },
      "hybrid_minus_output": {
        "mean": 0.004,
        "ci_low": -0.014,
        "ci_high": 0.022
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.016,
        "ci_low": 0.005,
        "ci_high": 0.026
      },
      "hybrid_minus_output": {
        "mean": 0.008,
        "ci_low": -0.002,
        "ci_high": 0.016
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.191,
        "ci_low": 0.17,
        "ci_high": 0.212
      },
      "hybrid_minus_output": {
        "mean": -0.022,
        "ci_low": -0.035,
        "ci_high": -0.009
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.469,
        "ci_low": 0.451,
        "ci_high": 0.487
      },
      "hybrid_minus_output": {
        "mean": -0.024,
        "ci_low": -0.037,
        "ci_high": -0.012
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.004,
        "ci_low": -0.003,
        "ci_high": 0.012
      },
      "hybrid_minus_output": {
        "mean": 0.005,
        "ci_low": -0.002,
        "ci_high": 0.012
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.307,
        "ci_low": 0.29,
        "ci_high": 0.324
      },
      "hybrid_minus_output": {
        "mean": -0.035,
        "ci_low": -0.044,
        "ci_high": -0.026
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.422,
        "ci_low": 0.394,
        "ci_high": 0.45
      },
      "hybrid_minus_output": {
        "mean": -0.006,
        "ci_low": -0.027,
        "ci_high": 0.014
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.008,
        "ci_low": -0.001,
        "ci_high": 0.018
      },
      "hybrid_minus_output": {
        "mean": 0.005,
        "ci_low": -0.004,
        "ci_high": 0.014
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.35,
        "ci_low": 0.325,
        "ci_high": 0.375
      },
      "hybrid_minus_output": {
        "mean": -0.035,
        "ci_low": -0.049,
        "ci_high": -0.021
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.11,
        "ci_low": 0.064,
        "ci_high": 0.155
      },
      "hybrid_minus_output": {
        "mean": -0.02,
        "ci_low": -0.056,
        "ci_high": 0.015
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.023,
        "ci_low": -0.001,
        "ci_high": 0.046
      },
      "hybrid_minus_output": {
        "mean": -0.005,
        "ci_low": -0.029,
        "ci_high": 0.02
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.184,
        "ci_low": 0.141,
        "ci_high": 0.226
      },
      "hybrid_minus_output": {
        "mean": -0.051,
        "ci_low": -0.086,
        "ci_high": -0.017
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.004,
        "ci_low": -0.001,
        "ci_high": 0.009
      },
      "hybrid_minus_output": {
        "mean": 0.0,
        "ci_low": -0.004,
        "ci_high": 0.005
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.0,
        "ci_low": -0.003,
        "ci_high": 0.004
      },
      "hybrid_minus_output": {
        "mean": 0.002,
        "ci_low": -0.001,
        "ci_high": 0.006
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": -0.001,
        "ci_low": -0.004,
        "ci_high": 0.003
      },
      "hybrid_minus_output": {
        "mean": -0.001,
        "ci_low": -0.004,
        "ci_high": 0.002
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.0,
        "ci_low": -0.008,
        "ci_high": 0.008
      },
      "hybrid_minus_output": {
        "mean": -0.004,
        "ci_low": -0.011,
        "ci_high": 0.002
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.003,
        "ci_low": -0.008,
        "ci_high": 0.003
      },
      "hybrid_minus_output": {
        "mean": -0.002,
        "ci_low": -0.006,
        "ci_high": 0.002
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.003,
        "ci_low": -0.003,
        "ci_high": 0.009
      },
      "hybrid_minus_output": {
        "mean": -0.0,
        "ci_low": -0.006,
        "ci_high": 0.005
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.0,
        "ci_low": -0.004,
        "ci_high": 0.004
      },
      "hybrid_minus_output": {
        "mean": 0.001,
        "ci_low": -0.003,
        "ci_high": 0.005
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.0,
        "ci_low": -0.003,
        "ci_high": 0.003
      },
      "hybrid_minus_output": {
        "mean": 0.003,
        "ci_low": -0.0,
        "ci_high": 0.006
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.002,
        "ci_low": -0.002,
        "ci_high": 0.005
      },
      "hybrid_minus_output": {
        "mean": -0.001,
        "ci_low": -0.004,
        "ci_high": 0.002
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.004,
        "ci_low": -0.002,
        "ci_high": 0.012
      },
      "hybrid_minus_output": {
        "mean": 0.004,
        "ci_low": -0.001,
        "ci_high": 0.01
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.003,
        "ci_low": -0.009,
        "ci_high": 0.002
      },
      "hybrid_minus_output": {
        "mean": 0.001,
        "ci_low": -0.004,
        "ci_high": 0.006
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.003,
        "ci_low": -0.003,
        "ci_high": 0.009
      },
      "hybrid_minus_output": {
        "mean": -0.001,
        "ci_low": -0.006,
        "ci_high": 0.004
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.001,
        "ci_low": -0.014,
        "ci_high": 0.012
      },
      "hybrid_minus_output": {
        "mean": 0.002,
        "ci_low": -0.007,
        "ci_high": 0.012
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.012,
        "ci_low": 0.001,
        "ci_high": 0.023
      },
      "hybrid_minus_output": {
        "mean": 0.005,
        "ci_low": -0.005,
        "ci_high": 0.014
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.01,
        "ci_low": -0.019,
        "ci_high": -0.001
      },
      "hybrid_minus_output": {
        "mean": -0.007,
        "ci_low": -0.017,
        "ci_high": 0.001
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": -0.006,
        "ci_low": -0.01,
        "ci_high": -0.002
      },
      "hybrid_minus_output": {
        "mean": -0.004,
        "ci_low": -0.007,
        "ci_high": -0.001
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": -0.001,
        "ci_low": -0.005,
        "ci_high": 0.002
      },
      "hybrid_minus_output": {
        "mean": 0.002,
        "ci_low": -0.002,
        "ci_high": 0.005
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": -0.007,
        "ci_low": -0.011,
        "ci_high": -0.003
      },
      "hybrid_minus_output": {
        "mean": -0.003,
        "ci_low": -0.006,
        "ci_high": -0.0
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.016,
        "ci_low": -0.024,
        "ci_high": -0.008
      },
      "hybrid_minus_output": {
        "mean": -0.008,
        "ci_low": -0.015,
        "ci_high": -0.002
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.003,
        "ci_low": -0.008,
        "ci_high": 0.003
      },
      "hybrid_minus_output": {
        "mean": 0.0,
        "ci_low": -0.005,
        "ci_high": 0.005
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.005,
        "ci_low": -0.011,
        "ci_high": -0.0
      },
      "hybrid_minus_output": {
        "mean": -0.001,
        "ci_low": -0.005,
        "ci_high": 0.003
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.003,
        "ci_low": -0.001,
        "ci_high": 0.007
      },
      "hybrid_minus_output": {
        "mean": 0.0,
        "ci_low": -0.003,
        "ci_high": 0.003
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.002,
        "ci_low": -0.002,
        "ci_high": 0.005
      },
      "hybrid_minus_output": {
        "mean": -0.001,
        "ci_low": -0.004,
        "ci_high": 0.002
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.0,
        "ci_low": -0.004,
        "ci_high": 0.003
      },
      "hybrid_minus_output": {
        "mean": 0.0,
        "ci_low": -0.002,
        "ci_high": 0.003
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.003,
        "ci_low": -0.003,
        "ci_high": 0.01
      },
      "hybrid_minus_output": {
        "mean": -0.001,
        "ci_low": -0.006,
        "ci_high": 0.004
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.0,
        "ci_low": -0.005,
        "ci_high": 0.006
      },
      "hybrid_minus_output": {
        "mean": 0.002,
        "ci_low": -0.003,
        "ci_high": 0.007
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.009,
        "ci_low": -0.015,
        "ci_high": -0.004
      },
      "hybrid_minus_output": {
        "mean": -0.001,
        "ci_low": -0.006,
        "ci_high": 0.004
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.005,
        "ci_low": -0.008,
        "ci_high": 0.018
      },
      "hybrid_minus_output": {
        "mean": -0.002,
        "ci_low": -0.014,
        "ci_high": 0.01
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.012,
        "ci_low": -0.001,
        "ci_high": 0.025
      },
      "hybrid_minus_output": {
        "mean": 0.007,
        "ci_low": -0.006,
        "ci_high": 0.02
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.006,
        "ci_low": -0.006,
        "ci_high": 0.018
      },
      "hybrid_minus_output": {
        "mean": 0.001,
        "ci_low": -0.011,
        "ci_high": 0.013
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.37,
        "ci_low": 0.358,
        "ci_high": 0.382
      },
      "hybrid_minus_output": {
        "mean": -0.003,
        "ci_low": -0.008,
        "ci_high": 0.002
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": -0.002,
        "ci_low": -0.006,
        "ci_high": 0.002
      },
      "hybrid_minus_output": {
        "mean": 0.002,
        "ci_low": -0.002,
        "ci_high": 0.006
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.368,
        "ci_low": 0.355,
        "ci_high": 0.382
      },
      "hybrid_minus_output": {
        "mean": 0.0,
        "ci_low": -0.003,
        "ci_high": 0.003
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.355,
        "ci_low": 0.331,
        "ci_high": 0.378
      },
      "hybrid_minus_output": {
        "mean": -0.008,
        "ci_low": -0.017,
        "ci_high": 0.001
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.003,
        "ci_low": -0.008,
        "ci_high": 0.003
      },
      "hybrid_minus_output": {
        "mean": -0.002,
        "ci_low": -0.007,
        "ci_high": 0.003
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.355,
        "ci_low": 0.333,
        "ci_high": 0.378
      },
      "hybrid_minus_output": {
        "mean": 0.0,
        "ci_low": -0.006,
        "ci_high": 0.006
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.588,
        "ci_low": 0.571,
        "ci_high": 0.604
      },
      "hybrid_minus_output": {
        "mean": 0.001,
        "ci_low": -0.005,
        "ci_high": 0.007
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.0,
        "ci_low": -0.005,
        "ci_high": 0.004
      },
      "hybrid_minus_output": {
        "mean": -0.0,
        "ci_low": -0.004,
        "ci_high": 0.003
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.589,
        "ci_low": 0.572,
        "ci_high": 0.606
      },
      "hybrid_minus_output": {
        "mean": 0.002,
        "ci_low": -0.003,
        "ci_high": 0.006
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.489,
        "ci_low": 0.461,
        "ci_high": 0.516
      },
      "hybrid_minus_output": {
        "mean": -0.003,
        "ci_low": -0.014,
        "ci_high": 0.007
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.004,
        "ci_low": -0.01,
        "ci_high": 0.002
      },
      "hybrid_minus_output": {
        "mean": -0.005,
        "ci_low": -0.012,
        "ci_high": 0.001
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.494,
        "ci_low": 0.468,
        "ci_high": 0.521
      },
      "hybrid_minus_output": {
        "mean": 0.005,
        "ci_low": -0.001,
        "ci_high": 0.013
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.211,
        "ci_low": 0.164,
        "ci_high": 0.257
      },
      "hybrid_minus_output": {
        "mean": -0.002,
        "ci_low": -0.025,
        "ci_high": 0.02
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.005,
        "ci_low": -0.018,
        "ci_high": 0.008
      },
      "hybrid_minus_output": {
        "mean": 0.005,
        "ci_low": -0.008,
        "ci_high": 0.018
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.225,
        "ci_low": 0.178,
        "ci_high": 0.273
      },
      "hybrid_minus_output": {
        "mean": -0.008,
        "ci_low": -0.025,
        "ci_high": 0.008
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.387,
        "ci_low": 0.373,
        "ci_high": 0.4
      },
      "hybrid_minus_output": {
        "mean": 0.001,
        "ci_low": -0.003,
        "ci_high": 0.005
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": -0.001,
        "ci_low": -0.005,
        "ci_high": 0.003
      },
      "hybrid_minus_output": {
        "mean": -0.002,
        "ci_low": -0.006,
        "ci_high": 0.002
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.116,
        "ci_low": 0.101,
        "ci_high": 0.132
      },
      "hybrid_minus_output": {
        "mean": 0.0,
        "ci_low": -0.004,
        "ci_high": 0.004
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.304,
        "ci_low": 0.279,
        "ci_high": 0.329
      },
      "hybrid_minus_output": {
        "mean": -0.002,
        "ci_low": -0.007,
        "ci_high": 0.004
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.002,
        "ci_low": -0.003,
        "ci_high": 0.006
      },
      "hybrid_minus_output": {
        "mean": 0.003,
        "ci_low": -0.003,
        "ci_high": 0.008
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.23,
        "ci_low": 0.207,
        "ci_high": 0.253
      },
      "hybrid_minus_output": {
        "mean": 0.0,
        "ci_low": -0.004,
        "ci_high": 0.005
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.518,
        "ci_low": 0.5,
        "ci_high": 0.536
      },
      "hybrid_minus_output": {
        "mean": -0.004,
        "ci_low": -0.009,
        "ci_high": 0.001
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.003,
        "ci_low": -0.001,
        "ci_high": 0.007
      },
      "hybrid_minus_output": {
        "mean": 0.002,
        "ci_low": -0.002,
        "ci_high": 0.006
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.319,
        "ci_low": 0.302,
        "ci_high": 0.336
      },
      "hybrid_minus_output": {
        "mean": 0.003,
        "ci_low": -0.0,
        "ci_high": 0.007
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.421,
        "ci_low": 0.394,
        "ci_high": 0.448
      },
      "hybrid_minus_output": {
        "mean": 0.008,
        "ci_low": -0.001,
        "ci_high": 0.018
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.009,
        "ci_low": 0.001,
        "ci_high": 0.018
      },
      "hybrid_minus_output": {
        "mean": 0.007,
        "ci_low": -0.0,
        "ci_high": 0.015
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.298,
        "ci_low": 0.273,
        "ci_high": 0.323
      },
      "hybrid_minus_output": {
        "mean": 0.003,
        "ci_low": -0.004,
        "ci_high": 0.01
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.137,
        "ci_low": 0.091,
        "ci_high": 0.182
      },
      "hybrid_minus_output": {
        "mean": 0.002,
        "ci_low": -0.013,
        "ci_high": 0.018
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.008,
        "ci_low": -0.005,
        "ci_high": 0.021
      },
      "hybrid_minus_output": {
        "mean": 0.002,
        "ci_low": -0.012,
        "ci_high": 0.017
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.141,
        "ci_low": 0.098,
        "ci_high": 0.185
      },
      "hybrid_minus_output": {
        "mean": 0.002,
        "ci_low": -0.011,
        "ci_high": 0.015
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.024,
        "ci_low": 0.014,
        "ci_high": 0.034
      },
      "hybrid_minus_output": {
        "mean": 0.004,
        "ci_low": -0.005,
        "ci_high": 0.013
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": -0.007,
        "ci_low": -0.012,
        "ci_high": -0.002
      },
      "hybrid_minus_output": {
        "mean": 0.0,
        "ci_low": -0.004,
        "ci_high": 0.004
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.004,
        "ci_low": -0.002,
        "ci_high": 0.01
      },
      "hybrid_minus_output": {
        "mean": -0.004,
        "ci_low": -0.009,
        "ci_high": 0.0
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.029,
        "ci_low": 0.015,
        "ci_high": 0.043
      },
      "hybrid_minus_output": {
        "mean": 0.012,
        "ci_low": 0.001,
        "ci_high": 0.023
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.008,
        "ci_low": 0.001,
        "ci_high": 0.016
      },
      "hybrid_minus_output": {
        "mean": 0.003,
        "ci_low": -0.003,
        "ci_high": 0.008
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.005,
        "ci_low": -0.004,
        "ci_high": 0.013
      },
      "hybrid_minus_output": {
        "mean": 0.004,
        "ci_low": -0.003,
        "ci_high": 0.01
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.062,
        "ci_low": 0.049,
        "ci_high": 0.075
      },
      "hybrid_minus_output": {
        "mean": 0.017,
        "ci_low": 0.005,
        "ci_high": 0.029
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.001,
        "ci_low": -0.006,
        "ci_high": 0.003
      },
      "hybrid_minus_output": {
        "mean": -0.008,
        "ci_low": -0.012,
        "ci_high": -0.003
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.003,
        "ci_low": -0.002,
        "ci_high": 0.009
      },
      "hybrid_minus_output": {
        "mean": 0.001,
        "ci_low": -0.003,
        "ci_high": 0.005
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.038,
        "ci_low": 0.02,
        "ci_high": 0.056
      },
      "hybrid_minus_output": {
        "mean": 0.016,
        "ci_low": -0.001,
        "ci_high": 0.034
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.005,
        "ci_low": -0.013,
        "ci_high": 0.003
      },
      "hybrid_minus_output": {
        "mean": -0.005,
        "ci_low": -0.012,
        "ci_high": 0.002
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.004,
        "ci_low": -0.012,
        "ci_high": 0.004
      },
      "hybrid_minus_output": {
        "mean": -0.001,
        "ci_low": -0.008,
        "ci_high": 0.005
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.026,
        "ci_low": -0.01,
        "ci_high": 0.062
      },
      "hybrid_minus_output": {
        "mean": 0.043,
        "ci_low": 0.011,
        "ci_high": 0.075
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.005,
        "ci_low": -0.019,
        "ci_high": 0.008
      },
      "hybrid_minus_output": {
        "mean": -0.001,
        "ci_low": -0.012,
        "ci_high": 0.01
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.006,
        "ci_low": -0.012,
        "ci_high": 0.023
      },
      "hybrid_minus_output": {
        "mean": -0.007,
        "ci_low": -0.02,
        "ci_high": 0.006
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.021,
        "ci_low": 0.009,
        "ci_high": 0.034
      },
      "hybrid_minus_output": {
        "mean": -0.009,
        "ci_low": -0.02,
        "ci_high": 0.002
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.007,
        "ci_low": -0.002,
        "ci_high": 0.016
      },
      "hybrid_minus_output": {
        "mean": 0.0,
        "ci_low": -0.007,
        "ci_high": 0.008
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.002,
        "ci_low": -0.001,
        "ci_high": 0.005
      },
      "hybrid_minus_output": {
        "mean": 0.0,
        "ci_low": -0.002,
        "ci_high": 0.003
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.01,
        "ci_low": -0.006,
        "ci_high": 0.026
      },
      "hybrid_minus_output": {
        "mean": -0.009,
        "ci_low": -0.025,
        "ci_high": 0.006
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.003,
        "ci_low": -0.008,
        "ci_high": 0.014
      },
      "hybrid_minus_output": {
        "mean": 0.001,
        "ci_low": -0.009,
        "ci_high": 0.011
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.003,
        "ci_low": -0.007,
        "ci_high": 0.002
      },
      "hybrid_minus_output": {
        "mean": -0.002,
        "ci_low": -0.005,
        "ci_high": 0.001
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.014,
        "ci_low": 0.003,
        "ci_high": 0.025
      },
      "hybrid_minus_output": {
        "mean": 0.004,
        "ci_low": -0.007,
        "ci_high": 0.016
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.003,
        "ci_low": -0.005,
        "ci_high": 0.011
      },
      "hybrid_minus_output": {
        "mean": 0.002,
        "ci_low": -0.005,
        "ci_high": 0.009
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.001,
        "ci_low": -0.002,
        "ci_high": 0.004
      },
      "hybrid_minus_output": {
        "mean": 0.002,
        "ci_low": -0.001,
        "ci_high": 0.005
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.016,
        "ci_low": -0.001,
        "ci_high": 0.033
      },
      "hybrid_minus_output": {
        "mean": -0.007,
        "ci_low": -0.025,
        "ci_high": 0.009
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.003,
        "ci_low": -0.009,
        "ci_high": 0.015
      },
      "hybrid_minus_output": {
        "mean": -0.0,
        "ci_low": -0.013,
        "ci_high": 0.012
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.001,
        "ci_low": -0.005,
        "ci_high": 0.003
      },
      "hybrid_minus_output": {
        "mean": -0.001,
        "ci_low": -0.005,
        "ci_high": 0.002
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.03,
        "ci_low": -0.067,
        "ci_high": 0.007
      },
      "hybrid_minus_output": {
        "mean": -0.026,
        "ci_low": -0.062,
        "ci_high": 0.01
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.015,
        "ci_low": -0.014,
        "ci_high": 0.045
      },
      "hybrid_minus_output": {
        "mean": 0.017,
        "ci_low": -0.011,
        "ci_high": 0.044
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.004,
        "ci_low": -0.007,
        "ci_high": 0.014
      },
      "hybrid_minus_output": {
        "mean": 0.006,
        "ci_low": -0.002,
        "ci_high": 0.015
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.001,
        "ci_low": -0.004,
        "ci_high": 0.006
      },
      "hybrid_minus_output": {
        "mean": 0.001,
        "ci_low": -0.003,
        "ci_high": 0.006
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.0,
        "ci_low": -0.003,
        "ci_high": 0.004
      },
      "hybrid_minus_output": {
        "mean": -0.0,
        "ci_low": -0.004,
        "ci_high": 0.004
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": -0.002,
        "ci_low": -0.006,
        "ci_high": 0.002
      },
      "hybrid_minus_output": {
        "mean": 0.001,
        "ci_low": -0.002,
        "ci_high": 0.004
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.0,
        "ci_low": -0.007,
        "ci_high": 0.008
      },
      "hybrid_minus_output": {
        "mean": -0.001,
        "ci_low": -0.007,
        "ci_high": 0.005
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.0,
        "ci_low": -0.007,
        "ci_high": 0.006
      },
      "hybrid_minus_output": {
        "mean": 0.0,
        "ci_low": -0.005,
        "ci_high": 0.006
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.001,
        "ci_low": -0.007,
        "ci_high": 0.005
      },
      "hybrid_minus_output": {
        "mean": -0.002,
        "ci_low": -0.007,
        "ci_high": 0.003
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.005,
        "ci_low": -0.0,
        "ci_high": 0.01
      },
      "hybrid_minus_output": {
        "mean": -0.001,
        "ci_low": -0.006,
        "ci_high": 0.004
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.003,
        "ci_low": -0.008,
        "ci_high": 0.001
      },
      "hybrid_minus_output": {
        "mean": -0.0,
        "ci_low": -0.004,
        "ci_high": 0.003
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.002,
        "ci_low": -0.003,
        "ci_high": 0.006
      },
      "hybrid_minus_output": {
        "mean": 0.003,
        "ci_low": -0.001,
        "ci_high": 0.006
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.001,
        "ci_low": -0.005,
        "ci_high": 0.008
      },
      "hybrid_minus_output": {
        "mean": -0.002,
        "ci_low": -0.009,
        "ci_high": 0.004
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.007,
        "ci_low": 0.001,
        "ci_high": 0.013
      },
      "hybrid_minus_output": {
        "mean": 0.001,
        "ci_low": -0.005,
        "ci_high": 0.007
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.003,
        "ci_low": -0.002,
        "ci_high": 0.008
      },
      "hybrid_minus_output": {
        "mean": -0.003,
        "ci_low": -0.008,
        "ci_high": 0.001
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.001,
        "ci_low": -0.014,
        "ci_high": 0.017
      },
      "hybrid_minus_output": {
        "mean": -0.008,
        "ci_low": -0.024,
        "ci_high": 0.006
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.006,
        "ci_low": -0.02,
        "ci_high": 0.008
      },
      "hybrid_minus_output": {
        "mean": -0.005,
        "ci_low": -0.018,
        "ci_high": 0.008
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": -0.008,
        "ci_low": -0.02,
        "ci_high": 0.004
      },
      "hybrid_minus_output": {
        "mean": -0.015,
        "ci_low": -0.027,
        "ci_high": -0.004
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.369,
        "ci_low": 0.355,
        "ci_high": 0.383
      },
      "hybrid_minus_output": {
        "mean": -0.004,
        "ci_low": -0.01,
        "ci_high": 0.002
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.001,
        "ci_low": -0.003,
        "ci_high": 0.005
      },
      "hybrid_minus_output": {
        "mean": -0.0,
        "ci_low": -0.004,
        "ci_high": 0.003
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.132,
        "ci_low": 0.116,
        "ci_high": 0.148
      },
      "hybrid_minus_output": {
        "mean": 0.014,
        "ci_low": 0.006,
        "ci_high": 0.021
      },
      "images": 500
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.325,
        "ci_low": 0.301,
        "ci_high": 0.349
      },
      "hybrid_minus_output": {
        "mean": -0.008,
        "ci_low": -0.018,
        "ci_high": 0.001
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.002,
        "ci_low": -0.003,
        "ci_high": 0.007
      },
      "hybrid_minus_output": {
        "mean": 0.005,
        "ci_low": 0.001,
        "ci_high": 0.01
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "n": 2366,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.195,
        "ci_low": 0.174,
        "ci_high": 0.216
      },
      "hybrid_minus_output": {
        "mean": -0.011,
        "ci_low": -0.019,
        "ci_high": -0.003
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.587,
        "ci_low": 0.57,
        "ci_high": 0.603
      },
      "hybrid_minus_output": {
        "mean": -0.009,
        "ci_low": -0.016,
        "ci_high": -0.003
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.001,
        "ci_low": -0.003,
        "ci_high": 0.005
      },
      "hybrid_minus_output": {
        "mean": 0.003,
        "ci_low": -0.001,
        "ci_high": 0.006
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "n": 4321,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.377,
        "ci_low": 0.361,
        "ci_high": 0.394
      },
      "hybrid_minus_output": {
        "mean": -0.014,
        "ci_low": -0.021,
        "ci_high": -0.008
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.588,
        "ci_low": 0.565,
        "ci_high": 0.611
      },
      "hybrid_minus_output": {
        "mean": -0.013,
        "ci_low": -0.022,
        "ci_high": -0.004
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.0,
        "ci_low": -0.004,
        "ci_high": 0.004
      },
      "hybrid_minus_output": {
        "mean": 0.0,
        "ci_low": -0.004,
        "ci_high": 0.004
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "n": 2009,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.447,
        "ci_low": 0.423,
        "ci_high": 0.47
      },
      "hybrid_minus_output": {
        "mean": -0.009,
        "ci_low": -0.016,
        "ci_high": -0.002
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.261,
        "ci_low": 0.217,
        "ci_high": 0.305
      },
      "hybrid_minus_output": {
        "mean": -0.008,
        "ci_low": -0.035,
        "ci_high": 0.018
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.006,
        "ci_low": -0.011,
        "ci_high": 0.023
      },
      "hybrid_minus_output": {
        "mean": 0.013,
        "ci_low": -0.002,
        "ci_high": 0.029
      }
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "n": 839,
      "eval_offset": 8,
      "method": "per_question",
      "hybrid_minus_uniform": {
        "mean": 0.232,
        "ci_low": 0.191,
        "ci_high": 0.275
      },
      "hybrid_minus_output": {
        "mean": -0.013,
        "ci_low": -0.038,
        "ci_high": 0.011
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.089,
        "ci_low": 0.075,
        "ci_high": 0.103
      },
      "hybrid_minus_output": {
        "mean": 0.007,
        "ci_low": -0.002,
        "ci_high": 0.017
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.03,
        "ci_low": 0.019,
        "ci_high": 0.041
      },
      "hybrid_minus_output": {
        "mean": 0.027,
        "ci_low": 0.018,
        "ci_high": 0.034
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.365,
        "ci_low": 0.351,
        "ci_high": 0.38
      },
      "hybrid_minus_output": {
        "mean": 0.031,
        "ci_low": 0.021,
        "ci_high": 0.04
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.178,
        "ci_low": 0.16,
        "ci_high": 0.196
      },
      "hybrid_minus_output": {
        "mean": -0.011,
        "ci_low": -0.026,
        "ci_high": 0.004
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": -0.007,
        "ci_low": -0.024,
        "ci_high": 0.01
      },
      "hybrid_minus_output": {
        "mean": 0.006,
        "ci_low": -0.01,
        "ci_high": 0.022
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": -0.0,
        "ci_low": -0.015,
        "ci_high": 0.016
      },
      "hybrid_minus_output": {
        "mean": -0.006,
        "ci_low": -0.02,
        "ci_high": 0.009
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.136,
        "ci_low": 0.121,
        "ci_high": 0.15
      },
      "hybrid_minus_output": {
        "mean": 0.022,
        "ci_low": 0.009,
        "ci_high": 0.036
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.349,
        "ci_low": 0.336,
        "ci_high": 0.361
      },
      "hybrid_minus_output": {
        "mean": 0.016,
        "ci_low": 0.005,
        "ci_high": 0.028
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.009,
        "ci_low": 0.003,
        "ci_high": 0.015
      },
      "hybrid_minus_output": {
        "mean": 0.004,
        "ci_low": -0.002,
        "ci_high": 0.01
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": -0.01,
        "ci_low": -0.017,
        "ci_high": -0.003
      },
      "hybrid_minus_output": {
        "mean": -0.005,
        "ci_low": -0.011,
        "ci_high": 0.0
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": -0.003,
        "ci_low": -0.008,
        "ci_high": 0.003
      },
      "hybrid_minus_output": {
        "mean": -0.004,
        "ci_low": -0.01,
        "ci_high": 0.002
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.003,
        "ci_low": -0.003,
        "ci_high": 0.009
      },
      "hybrid_minus_output": {
        "mean": 0.006,
        "ci_low": 0.0,
        "ci_high": 0.012
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.015,
        "ci_low": 0.006,
        "ci_high": 0.024
      },
      "hybrid_minus_output": {
        "mean": 0.008,
        "ci_low": 0.001,
        "ci_high": 0.016
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": -0.004,
        "ci_low": -0.017,
        "ci_high": 0.008
      },
      "hybrid_minus_output": {
        "mean": -0.009,
        "ci_low": -0.021,
        "ci_high": 0.003
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.003,
        "ci_low": -0.005,
        "ci_high": 0.011
      },
      "hybrid_minus_output": {
        "mean": -0.003,
        "ci_low": -0.01,
        "ci_high": 0.004
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.01,
        "ci_low": 0.004,
        "ci_high": 0.016
      },
      "hybrid_minus_output": {
        "mean": 0.007,
        "ci_low": 0.001,
        "ci_high": 0.013
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.004,
        "ci_low": -0.003,
        "ci_high": 0.011
      },
      "hybrid_minus_output": {
        "mean": -0.002,
        "ci_low": -0.009,
        "ci_high": 0.004
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": -0.003,
        "ci_low": -0.009,
        "ci_high": 0.003
      },
      "hybrid_minus_output": {
        "mean": -0.002,
        "ci_low": -0.007,
        "ci_high": 0.003
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.355,
        "ci_low": 0.343,
        "ci_high": 0.367
      },
      "hybrid_minus_output": {
        "mean": 0.001,
        "ci_low": -0.005,
        "ci_high": 0.007
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.369,
        "ci_low": 0.354,
        "ci_high": 0.383
      },
      "hybrid_minus_output": {
        "mean": -0.0,
        "ci_low": -0.007,
        "ci_high": 0.006
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.017,
        "ci_low": 0.006,
        "ci_high": 0.028
      },
      "hybrid_minus_output": {
        "mean": 0.017,
        "ci_low": 0.008,
        "ci_high": 0.027
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": -0.001,
        "ci_low": -0.007,
        "ci_high": 0.004
      },
      "hybrid_minus_output": {
        "mean": -0.001,
        "ci_low": -0.005,
        "ci_high": 0.002
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.007,
        "ci_low": -0.0,
        "ci_high": 0.014
      },
      "hybrid_minus_output": {
        "mean": 0.003,
        "ci_low": -0.003,
        "ci_high": 0.009
      },
      "images": 500
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "n": 8892,
      "eval_offset": 108,
      "method": "image_cluster",
      "hybrid_minus_uniform": {
        "mean": 0.351,
        "ci_low": 0.336,
        "ci_high": 0.366
      },
      "hybrid_minus_output": {
        "mean": 0.002,
        "ci_low": -0.007,
        "ci_high": 0.01
      },
      "images": 500
    }
  ],
  "per_arm_intervals": [
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.737,
      "ci_low": 0.724,
      "ci_high": 0.75,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.826,
      "ci_low": 0.815,
      "ci_high": 0.838,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.814,
      "ci_low": 0.802,
      "ci_high": 0.826,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.783,
      "ci_low": 0.771,
      "ci_high": 0.796,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.805,
      "ci_low": 0.793,
      "ci_high": 0.817,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.789,
      "ci_low": 0.776,
      "ci_high": 0.802,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.832,
      "ci_low": 0.82,
      "ci_high": 0.843,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.836,
      "ci_low": 0.825,
      "ci_high": 0.847,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.839,
      "ci_low": 0.828,
      "ci_high": 0.85,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.842,
      "ci_low": 0.83,
      "ci_high": 0.854,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.837,
      "ci_low": 0.826,
      "ci_high": 0.849,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.846,
      "ci_low": 0.835,
      "ci_high": 0.858,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.845,
      "ci_low": 0.834,
      "ci_high": 0.856,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.844,
      "ci_low": 0.833,
      "ci_high": 0.856,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.845,
      "ci_low": 0.834,
      "ci_high": 0.857,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.838,
      "ci_low": 0.827,
      "ci_high": 0.85,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.853,
      "ci_low": 0.842,
      "ci_high": 0.864,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.844,
      "ci_low": 0.832,
      "ci_high": 0.855,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.854,
      "ci_low": 0.842,
      "ci_high": 0.865,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.849,
      "ci_low": 0.838,
      "ci_high": 0.86,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.846,
      "ci_low": 0.835,
      "ci_high": 0.858,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.581,
      "ci_low": 0.561,
      "ci_high": 0.601,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.644,
      "ci_low": 0.625,
      "ci_high": 0.663,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.624,
      "ci_low": 0.605,
      "ci_high": 0.644,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.637,
      "ci_low": 0.617,
      "ci_high": 0.656,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.609,
      "ci_low": 0.59,
      "ci_high": 0.629,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.593,
      "ci_low": 0.574,
      "ci_high": 0.613,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.672,
      "ci_low": 0.653,
      "ci_high": 0.691,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.772,
      "ci_low": 0.755,
      "ci_high": 0.789,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.783,
      "ci_low": 0.767,
      "ci_high": 0.799,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.773,
      "ci_low": 0.757,
      "ci_high": 0.79,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.785,
      "ci_low": 0.768,
      "ci_high": 0.801,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.779,
      "ci_low": 0.762,
      "ci_high": 0.795,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.785,
      "ci_low": 0.768,
      "ci_high": 0.801,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.781,
      "ci_low": 0.764,
      "ci_high": 0.798,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.764,
      "ci_low": 0.747,
      "ci_high": 0.781,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.789,
      "ci_low": 0.772,
      "ci_high": 0.805,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.76,
      "ci_low": 0.743,
      "ci_high": 0.777,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.782,
      "ci_low": 0.766,
      "ci_high": 0.798,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.779,
      "ci_low": 0.762,
      "ci_high": 0.796,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.783,
      "ci_low": 0.766,
      "ci_high": 0.8,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.781,
      "ci_low": 0.764,
      "ci_high": 0.798,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.513,
      "ci_low": 0.498,
      "ci_high": 0.528,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.595,
      "ci_low": 0.58,
      "ci_high": 0.609,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.584,
      "ci_low": 0.569,
      "ci_high": 0.598,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.548,
      "ci_low": 0.533,
      "ci_high": 0.563,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.567,
      "ci_low": 0.552,
      "ci_high": 0.582,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.561,
      "ci_low": 0.546,
      "ci_high": 0.576,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.594,
      "ci_low": 0.579,
      "ci_high": 0.608,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.679,
      "ci_low": 0.665,
      "ci_high": 0.693,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.684,
      "ci_low": 0.67,
      "ci_high": 0.698,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.668,
      "ci_low": 0.654,
      "ci_high": 0.682,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.688,
      "ci_low": 0.674,
      "ci_high": 0.702,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.681,
      "ci_low": 0.667,
      "ci_high": 0.694,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.687,
      "ci_low": 0.673,
      "ci_high": 0.7,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.674,
      "ci_low": 0.66,
      "ci_high": 0.688,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.673,
      "ci_low": 0.66,
      "ci_high": 0.688,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.677,
      "ci_low": 0.663,
      "ci_high": 0.692,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.67,
      "ci_low": 0.655,
      "ci_high": 0.684,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.679,
      "ci_low": 0.664,
      "ci_high": 0.692,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.677,
      "ci_low": 0.663,
      "ci_high": 0.691,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.679,
      "ci_low": 0.665,
      "ci_high": 0.693,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.676,
      "ci_low": 0.662,
      "ci_high": 0.69,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.509,
      "ci_low": 0.487,
      "ci_high": 0.531,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.568,
      "ci_low": 0.547,
      "ci_high": 0.59,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.542,
      "ci_low": 0.52,
      "ci_high": 0.564,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.527,
      "ci_low": 0.505,
      "ci_high": 0.549,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.542,
      "ci_low": 0.52,
      "ci_high": 0.563,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.536,
      "ci_low": 0.514,
      "ci_high": 0.557,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.562,
      "ci_low": 0.541,
      "ci_high": 0.584,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.609,
      "ci_low": 0.587,
      "ci_high": 0.631,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.62,
      "ci_low": 0.6,
      "ci_high": 0.642,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.608,
      "ci_low": 0.586,
      "ci_high": 0.629,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.611,
      "ci_low": 0.59,
      "ci_high": 0.633,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.613,
      "ci_low": 0.592,
      "ci_high": 0.635,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.619,
      "ci_low": 0.597,
      "ci_high": 0.64,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.614,
      "ci_low": 0.593,
      "ci_high": 0.635,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.604,
      "ci_low": 0.582,
      "ci_high": 0.625,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.613,
      "ci_low": 0.592,
      "ci_high": 0.634,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.614,
      "ci_low": 0.593,
      "ci_high": 0.636,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.609,
      "ci_low": 0.587,
      "ci_high": 0.63,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.616,
      "ci_low": 0.595,
      "ci_high": 0.638,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.61,
      "ci_low": 0.588,
      "ci_high": 0.631,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.614,
      "ci_low": 0.592,
      "ci_high": 0.635,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.324,
      "ci_low": 0.292,
      "ci_high": 0.356,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.305,
      "ci_low": 0.274,
      "ci_high": 0.336,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.298,
      "ci_low": 0.267,
      "ci_high": 0.329,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.324,
      "ci_low": 0.293,
      "ci_high": 0.355,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.309,
      "ci_low": 0.278,
      "ci_high": 0.341,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.319,
      "ci_low": 0.288,
      "ci_high": 0.35,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.313,
      "ci_low": 0.282,
      "ci_high": 0.346,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.356,
      "ci_low": 0.324,
      "ci_high": 0.39,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.355,
      "ci_low": 0.323,
      "ci_high": 0.387,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.352,
      "ci_low": 0.319,
      "ci_high": 0.384,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.353,
      "ci_low": 0.319,
      "ci_high": 0.385,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.354,
      "ci_low": 0.322,
      "ci_high": 0.387,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.344,
      "ci_low": 0.312,
      "ci_high": 0.377,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.335,
      "ci_low": 0.303,
      "ci_high": 0.367,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.346,
      "ci_low": 0.313,
      "ci_high": 0.378,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.342,
      "ci_low": 0.311,
      "ci_high": 0.374,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.342,
      "ci_low": 0.31,
      "ci_high": 0.374,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.355,
      "ci_low": 0.323,
      "ci_high": 0.387,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.333,
      "ci_low": 0.3,
      "ci_high": 0.365,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.352,
      "ci_low": 0.319,
      "ci_high": 0.384,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.338,
      "ci_low": 0.306,
      "ci_high": 0.372,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.832,
      "ci_low": 0.821,
      "ci_high": 0.844,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.862,
      "ci_low": 0.851,
      "ci_high": 0.873,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.832,
      "ci_low": 0.82,
      "ci_high": 0.843,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.853,
      "ci_low": 0.842,
      "ci_high": 0.864,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.857,
      "ci_low": 0.845,
      "ci_high": 0.868,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.859,
      "ci_low": 0.847,
      "ci_high": 0.87,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.857,
      "ci_low": 0.846,
      "ci_high": 0.869,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.866,
      "ci_low": 0.855,
      "ci_high": 0.877,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.85,
      "ci_low": 0.839,
      "ci_high": 0.862,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.861,
      "ci_low": 0.85,
      "ci_high": 0.871,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.862,
      "ci_low": 0.851,
      "ci_high": 0.874,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.865,
      "ci_low": 0.854,
      "ci_high": 0.876,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.865,
      "ci_low": 0.854,
      "ci_high": 0.876,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.852,
      "ci_low": 0.84,
      "ci_high": 0.863,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.865,
      "ci_low": 0.854,
      "ci_high": 0.876,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.856,
      "ci_low": 0.844,
      "ci_high": 0.867,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.858,
      "ci_low": 0.847,
      "ci_high": 0.87,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.861,
      "ci_low": 0.85,
      "ci_high": 0.872,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.86,
      "ci_low": 0.849,
      "ci_high": 0.871,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.864,
      "ci_low": 0.853,
      "ci_high": 0.876,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.86,
      "ci_low": 0.849,
      "ci_high": 0.871,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.745,
      "ci_low": 0.727,
      "ci_high": 0.762,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.756,
      "ci_low": 0.739,
      "ci_high": 0.773,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.747,
      "ci_low": 0.729,
      "ci_high": 0.765,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.749,
      "ci_low": 0.732,
      "ci_high": 0.766,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.76,
      "ci_low": 0.742,
      "ci_high": 0.776,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.761,
      "ci_low": 0.744,
      "ci_high": 0.778,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.75,
      "ci_low": 0.733,
      "ci_high": 0.768,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.752,
      "ci_low": 0.734,
      "ci_high": 0.769,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.746,
      "ci_low": 0.729,
      "ci_high": 0.764,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.753,
      "ci_low": 0.735,
      "ci_high": 0.77,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.754,
      "ci_low": 0.737,
      "ci_high": 0.771,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.752,
      "ci_low": 0.735,
      "ci_high": 0.769,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.76,
      "ci_low": 0.743,
      "ci_high": 0.777,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.761,
      "ci_low": 0.744,
      "ci_high": 0.778,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.757,
      "ci_low": 0.74,
      "ci_high": 0.774,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.749,
      "ci_low": 0.732,
      "ci_high": 0.766,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.762,
      "ci_low": 0.746,
      "ci_high": 0.78,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.756,
      "ci_low": 0.739,
      "ci_high": 0.773,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.755,
      "ci_low": 0.738,
      "ci_high": 0.773,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.765,
      "ci_low": 0.748,
      "ci_high": 0.782,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.758,
      "ci_low": 0.74,
      "ci_high": 0.775,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.664,
      "ci_low": 0.65,
      "ci_high": 0.678,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.71,
      "ci_low": 0.696,
      "ci_high": 0.723,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.697,
      "ci_low": 0.682,
      "ci_high": 0.71,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.688,
      "ci_low": 0.674,
      "ci_high": 0.701,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.696,
      "ci_low": 0.682,
      "ci_high": 0.71,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.689,
      "ci_low": 0.675,
      "ci_high": 0.703,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.711,
      "ci_low": 0.697,
      "ci_high": 0.724,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.703,
      "ci_low": 0.689,
      "ci_high": 0.716,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.708,
      "ci_low": 0.695,
      "ci_high": 0.721,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.709,
      "ci_low": 0.696,
      "ci_high": 0.723,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.708,
      "ci_low": 0.695,
      "ci_high": 0.722,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.709,
      "ci_low": 0.696,
      "ci_high": 0.723,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.707,
      "ci_low": 0.693,
      "ci_high": 0.72,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.71,
      "ci_low": 0.696,
      "ci_high": 0.723,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.705,
      "ci_low": 0.692,
      "ci_high": 0.719,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.712,
      "ci_low": 0.699,
      "ci_high": 0.726,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.71,
      "ci_low": 0.696,
      "ci_high": 0.723,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.707,
      "ci_low": 0.694,
      "ci_high": 0.721,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.715,
      "ci_low": 0.702,
      "ci_high": 0.729,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.706,
      "ci_low": 0.693,
      "ci_high": 0.72,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.714,
      "ci_low": 0.7,
      "ci_high": 0.727,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.585,
      "ci_low": 0.564,
      "ci_high": 0.607,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.64,
      "ci_low": 0.619,
      "ci_high": 0.661,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.619,
      "ci_low": 0.597,
      "ci_high": 0.64,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.617,
      "ci_low": 0.596,
      "ci_high": 0.639,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.621,
      "ci_low": 0.6,
      "ci_high": 0.642,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.626,
      "ci_low": 0.605,
      "ci_high": 0.647,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.634,
      "ci_low": 0.613,
      "ci_high": 0.655,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.64,
      "ci_low": 0.619,
      "ci_high": 0.661,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.648,
      "ci_low": 0.627,
      "ci_high": 0.669,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.65,
      "ci_low": 0.629,
      "ci_high": 0.67,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.647,
      "ci_low": 0.625,
      "ci_high": 0.667,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.646,
      "ci_low": 0.624,
      "ci_high": 0.667,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.64,
      "ci_low": 0.619,
      "ci_high": 0.661,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.65,
      "ci_low": 0.629,
      "ci_high": 0.67,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.65,
      "ci_low": 0.629,
      "ci_high": 0.671,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.656,
      "ci_low": 0.635,
      "ci_high": 0.677,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.659,
      "ci_low": 0.638,
      "ci_high": 0.679,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.652,
      "ci_low": 0.632,
      "ci_high": 0.673,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.652,
      "ci_low": 0.631,
      "ci_high": 0.673,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.657,
      "ci_low": 0.635,
      "ci_high": 0.677,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.657,
      "ci_low": 0.636,
      "ci_high": 0.677,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.331,
      "ci_low": 0.3,
      "ci_high": 0.362,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.341,
      "ci_low": 0.308,
      "ci_high": 0.373,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.328,
      "ci_low": 0.297,
      "ci_high": 0.36,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.338,
      "ci_low": 0.306,
      "ci_high": 0.371,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.329,
      "ci_low": 0.297,
      "ci_high": 0.361,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.346,
      "ci_low": 0.313,
      "ci_high": 0.379,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.336,
      "ci_low": 0.304,
      "ci_high": 0.368,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.35,
      "ci_low": 0.318,
      "ci_high": 0.381,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.362,
      "ci_low": 0.33,
      "ci_high": 0.395,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.356,
      "ci_low": 0.324,
      "ci_high": 0.39,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.342,
      "ci_low": 0.31,
      "ci_high": 0.374,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.352,
      "ci_low": 0.319,
      "ci_high": 0.384,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.35,
      "ci_low": 0.318,
      "ci_high": 0.384,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.341,
      "ci_low": 0.31,
      "ci_high": 0.373,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.344,
      "ci_low": 0.312,
      "ci_high": 0.377,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.35,
      "ci_low": 0.318,
      "ci_high": 0.383,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.352,
      "ci_low": 0.319,
      "ci_high": 0.384,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.346,
      "ci_low": 0.315,
      "ci_high": 0.378,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.35,
      "ci_low": 0.319,
      "ci_high": 0.383,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.356,
      "ci_low": 0.325,
      "ci_high": 0.389,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.352,
      "ci_low": 0.319,
      "ci_high": 0.385,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.496,
      "ci_low": 0.489,
      "ci_high": 0.504,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.502,
      "ci_low": 0.494,
      "ci_high": 0.51,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.836,
      "ci_low": 0.825,
      "ci_high": 0.849,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.502,
      "ci_low": 0.492,
      "ci_high": 0.511,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.499,
      "ci_low": 0.491,
      "ci_high": 0.507,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.502,
      "ci_low": 0.494,
      "ci_high": 0.509,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.866,
      "ci_low": 0.855,
      "ci_high": 0.877,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.88,
      "ci_low": 0.869,
      "ci_high": 0.891,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.884,
      "ci_low": 0.873,
      "ci_high": 0.895,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.886,
      "ci_low": 0.875,
      "ci_high": 0.897,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.884,
      "ci_low": 0.873,
      "ci_high": 0.895,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.885,
      "ci_low": 0.874,
      "ci_high": 0.896,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.882,
      "ci_low": 0.871,
      "ci_high": 0.894,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.885,
      "ci_low": 0.874,
      "ci_high": 0.896,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.55,
      "ci_low": 0.541,
      "ci_high": 0.56,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.557,
      "ci_low": 0.547,
      "ci_high": 0.566,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.88,
      "ci_low": 0.869,
      "ci_high": 0.892,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.549,
      "ci_low": 0.539,
      "ci_high": 0.558,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.552,
      "ci_low": 0.543,
      "ci_high": 0.561,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.548,
      "ci_low": 0.539,
      "ci_high": 0.557,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.883,
      "ci_low": 0.871,
      "ci_high": 0.894,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.5,
      "ci_low": 0.479,
      "ci_high": 0.52,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.507,
      "ci_low": 0.487,
      "ci_high": 0.527,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.792,
      "ci_low": 0.775,
      "ci_high": 0.808,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.5,
      "ci_low": 0.481,
      "ci_high": 0.521,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.496,
      "ci_low": 0.476,
      "ci_high": 0.516,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.504,
      "ci_low": 0.484,
      "ci_high": 0.524,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.821,
      "ci_low": 0.805,
      "ci_high": 0.836,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.858,
      "ci_low": 0.843,
      "ci_high": 0.872,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.865,
      "ci_low": 0.851,
      "ci_high": 0.879,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.855,
      "ci_low": 0.841,
      "ci_high": 0.869,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.861,
      "ci_low": 0.847,
      "ci_high": 0.875,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.862,
      "ci_low": 0.848,
      "ci_high": 0.876,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.863,
      "ci_low": 0.849,
      "ci_high": 0.877,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.861,
      "ci_low": 0.847,
      "ci_high": 0.875,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.527,
      "ci_low": 0.507,
      "ci_high": 0.548,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.528,
      "ci_low": 0.508,
      "ci_high": 0.548,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.853,
      "ci_low": 0.839,
      "ci_high": 0.867,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.525,
      "ci_low": 0.505,
      "ci_high": 0.545,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.532,
      "ci_low": 0.512,
      "ci_high": 0.552,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.524,
      "ci_low": 0.504,
      "ci_high": 0.544,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.852,
      "ci_low": 0.837,
      "ci_high": 0.866,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.266,
      "ci_low": 0.254,
      "ci_high": 0.28,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.263,
      "ci_low": 0.249,
      "ci_high": 0.276,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.8,
      "ci_low": 0.788,
      "ci_high": 0.812,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.265,
      "ci_low": 0.252,
      "ci_high": 0.278,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.267,
      "ci_low": 0.254,
      "ci_high": 0.281,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.271,
      "ci_low": 0.257,
      "ci_high": 0.284,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.831,
      "ci_low": 0.82,
      "ci_high": 0.842,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.846,
      "ci_low": 0.835,
      "ci_high": 0.857,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.853,
      "ci_low": 0.842,
      "ci_high": 0.863,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.849,
      "ci_low": 0.838,
      "ci_high": 0.859,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.849,
      "ci_low": 0.838,
      "ci_high": 0.86,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.848,
      "ci_low": 0.838,
      "ci_high": 0.859,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.847,
      "ci_low": 0.836,
      "ci_high": 0.857,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.85,
      "ci_low": 0.84,
      "ci_high": 0.861,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.295,
      "ci_low": 0.282,
      "ci_high": 0.309,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.301,
      "ci_low": 0.287,
      "ci_high": 0.314,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.847,
      "ci_low": 0.836,
      "ci_high": 0.858,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.299,
      "ci_low": 0.286,
      "ci_high": 0.312,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.296,
      "ci_low": 0.283,
      "ci_high": 0.309,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.296,
      "ci_low": 0.282,
      "ci_high": 0.309,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.842,
      "ci_low": 0.831,
      "ci_high": 0.853,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.361,
      "ci_low": 0.34,
      "ci_high": 0.383,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.363,
      "ci_low": 0.342,
      "ci_high": 0.384,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.77,
      "ci_low": 0.751,
      "ci_high": 0.788,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.361,
      "ci_low": 0.339,
      "ci_high": 0.381,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.353,
      "ci_low": 0.333,
      "ci_high": 0.374,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.36,
      "ci_low": 0.34,
      "ci_high": 0.381,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.787,
      "ci_low": 0.769,
      "ci_high": 0.805,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.83,
      "ci_low": 0.813,
      "ci_high": 0.846,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.834,
      "ci_low": 0.817,
      "ci_high": 0.85,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.829,
      "ci_low": 0.812,
      "ci_high": 0.845,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.831,
      "ci_low": 0.814,
      "ci_high": 0.848,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.836,
      "ci_low": 0.819,
      "ci_high": 0.852,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.837,
      "ci_low": 0.82,
      "ci_high": 0.853,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.849,
      "ci_low": 0.833,
      "ci_high": 0.864,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.51,
      "ci_low": 0.488,
      "ci_high": 0.532,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.507,
      "ci_low": 0.485,
      "ci_high": 0.53,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.82,
      "ci_low": 0.803,
      "ci_high": 0.837,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.517,
      "ci_low": 0.495,
      "ci_high": 0.539,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.513,
      "ci_low": 0.491,
      "ci_high": 0.535,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.51,
      "ci_low": 0.488,
      "ci_high": 0.533,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.828,
      "ci_low": 0.811,
      "ci_high": 0.844,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.278,
      "ci_low": 0.248,
      "ci_high": 0.309,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.297,
      "ci_low": 0.266,
      "ci_high": 0.328,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.412,
      "ci_low": 0.379,
      "ci_high": 0.446,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.274,
      "ci_low": 0.244,
      "ci_high": 0.304,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.281,
      "ci_low": 0.25,
      "ci_high": 0.311,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.261,
      "ci_low": 0.231,
      "ci_high": 0.291,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.449,
      "ci_low": 0.416,
      "ci_high": 0.483,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.502,
      "ci_low": 0.467,
      "ci_high": 0.535,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.507,
      "ci_low": 0.472,
      "ci_high": 0.541,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.502,
      "ci_low": 0.468,
      "ci_high": 0.535,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.507,
      "ci_low": 0.472,
      "ci_high": 0.54,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.49,
      "ci_low": 0.456,
      "ci_high": 0.524,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.492,
      "ci_low": 0.459,
      "ci_high": 0.526,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.504,
      "ci_low": 0.47,
      "ci_high": 0.538,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.316,
      "ci_low": 0.285,
      "ci_high": 0.347,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.318,
      "ci_low": 0.286,
      "ci_high": 0.35,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.484,
      "ci_low": 0.451,
      "ci_high": 0.518,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.308,
      "ci_low": 0.277,
      "ci_high": 0.338,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.309,
      "ci_low": 0.278,
      "ci_high": 0.341,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.313,
      "ci_low": 0.282,
      "ci_high": 0.344,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.485,
      "ci_low": 0.452,
      "ci_high": 0.518,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.51,
      "ci_low": 0.501,
      "ci_high": 0.52,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.513,
      "ci_low": 0.503,
      "ci_high": 0.523,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.673,
      "ci_low": 0.658,
      "ci_high": 0.688,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.505,
      "ci_low": 0.495,
      "ci_high": 0.515,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.505,
      "ci_low": 0.495,
      "ci_high": 0.515,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.503,
      "ci_low": 0.494,
      "ci_high": 0.512,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.676,
      "ci_low": 0.66,
      "ci_high": 0.691,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.879,
      "ci_low": 0.869,
      "ci_high": 0.89,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.879,
      "ci_low": 0.869,
      "ci_high": 0.89,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.875,
      "ci_low": 0.864,
      "ci_high": 0.885,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.878,
      "ci_low": 0.867,
      "ci_high": 0.888,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.882,
      "ci_low": 0.872,
      "ci_high": 0.892,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.88,
      "ci_low": 0.87,
      "ci_high": 0.891,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.878,
      "ci_low": 0.868,
      "ci_high": 0.888,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.5,
      "ci_low": 0.491,
      "ci_high": 0.509,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.506,
      "ci_low": 0.496,
      "ci_high": 0.517,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.874,
      "ci_low": 0.864,
      "ci_high": 0.885,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.505,
      "ci_low": 0.495,
      "ci_high": 0.515,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.577,
      "ci_low": 0.563,
      "ci_high": 0.59,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.493,
      "ci_low": 0.484,
      "ci_high": 0.502,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.88,
      "ci_low": 0.869,
      "ci_high": 0.89,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.504,
      "ci_low": 0.484,
      "ci_high": 0.525,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.5,
      "ci_low": 0.479,
      "ci_high": 0.519,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.603,
      "ci_low": 0.583,
      "ci_high": 0.622,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.516,
      "ci_low": 0.497,
      "ci_high": 0.537,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.507,
      "ci_low": 0.487,
      "ci_high": 0.527,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.499,
      "ci_low": 0.48,
      "ci_high": 0.519,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.598,
      "ci_low": 0.579,
      "ci_high": 0.618,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.8,
      "ci_low": 0.783,
      "ci_high": 0.816,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.804,
      "ci_low": 0.789,
      "ci_high": 0.82,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.786,
      "ci_low": 0.769,
      "ci_high": 0.802,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.79,
      "ci_low": 0.773,
      "ci_high": 0.806,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.796,
      "ci_low": 0.78,
      "ci_high": 0.812,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.798,
      "ci_low": 0.782,
      "ci_high": 0.814,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.792,
      "ci_low": 0.776,
      "ci_high": 0.809,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.51,
      "ci_low": 0.489,
      "ci_high": 0.53,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.506,
      "ci_low": 0.486,
      "ci_high": 0.526,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.768,
      "ci_low": 0.75,
      "ci_high": 0.784,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.505,
      "ci_low": 0.484,
      "ci_high": 0.525,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.541,
      "ci_low": 0.52,
      "ci_high": 0.56,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.503,
      "ci_low": 0.483,
      "ci_high": 0.524,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.767,
      "ci_low": 0.75,
      "ci_high": 0.784,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.271,
      "ci_low": 0.258,
      "ci_high": 0.284,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.271,
      "ci_low": 0.258,
      "ci_high": 0.284,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.689,
      "ci_low": 0.675,
      "ci_high": 0.703,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.269,
      "ci_low": 0.256,
      "ci_high": 0.282,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.274,
      "ci_low": 0.261,
      "ci_high": 0.287,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.274,
      "ci_low": 0.261,
      "ci_high": 0.288,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.713,
      "ci_low": 0.7,
      "ci_high": 0.726,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.777,
      "ci_low": 0.765,
      "ci_high": 0.79,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.782,
      "ci_low": 0.77,
      "ci_high": 0.794,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.779,
      "ci_low": 0.766,
      "ci_high": 0.791,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.782,
      "ci_low": 0.769,
      "ci_high": 0.793,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.78,
      "ci_low": 0.768,
      "ci_high": 0.793,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.779,
      "ci_low": 0.766,
      "ci_high": 0.791,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.782,
      "ci_low": 0.769,
      "ci_high": 0.794,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.266,
      "ci_low": 0.252,
      "ci_high": 0.279,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.269,
      "ci_low": 0.256,
      "ci_high": 0.283,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.77,
      "ci_low": 0.757,
      "ci_high": 0.782,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.263,
      "ci_low": 0.249,
      "ci_high": 0.276,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.286,
      "ci_low": 0.273,
      "ci_high": 0.3,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.266,
      "ci_low": 0.253,
      "ci_high": 0.279,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.77,
      "ci_low": 0.758,
      "ci_high": 0.783,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.349,
      "ci_low": 0.329,
      "ci_high": 0.37,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.351,
      "ci_low": 0.331,
      "ci_high": 0.372,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.649,
      "ci_low": 0.628,
      "ci_high": 0.67,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.367,
      "ci_low": 0.346,
      "ci_high": 0.389,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.35,
      "ci_low": 0.329,
      "ci_high": 0.371,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.36,
      "ci_low": 0.34,
      "ci_high": 0.381,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.678,
      "ci_low": 0.658,
      "ci_high": 0.699,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.742,
      "ci_low": 0.723,
      "ci_high": 0.761,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.773,
      "ci_low": 0.754,
      "ci_high": 0.79,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.745,
      "ci_low": 0.726,
      "ci_high": 0.764,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.755,
      "ci_low": 0.736,
      "ci_high": 0.773,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.755,
      "ci_low": 0.736,
      "ci_high": 0.774,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.751,
      "ci_low": 0.732,
      "ci_high": 0.77,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.756,
      "ci_low": 0.737,
      "ci_high": 0.774,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.359,
      "ci_low": 0.338,
      "ci_high": 0.38,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.361,
      "ci_low": 0.34,
      "ci_high": 0.383,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.719,
      "ci_low": 0.699,
      "ci_high": 0.739,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.364,
      "ci_low": 0.342,
      "ci_high": 0.385,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.367,
      "ci_low": 0.347,
      "ci_high": 0.388,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.36,
      "ci_low": 0.339,
      "ci_high": 0.381,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.737,
      "ci_low": 0.718,
      "ci_high": 0.757,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.284,
      "ci_low": 0.254,
      "ci_high": 0.315,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.28,
      "ci_low": 0.25,
      "ci_high": 0.311,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.327,
      "ci_low": 0.296,
      "ci_high": 0.359,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.274,
      "ci_low": 0.244,
      "ci_high": 0.305,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.263,
      "ci_low": 0.234,
      "ci_high": 0.293,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.3,
      "ci_low": 0.269,
      "ci_high": 0.331,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.347,
      "ci_low": 0.315,
      "ci_high": 0.379,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.404,
      "ci_low": 0.371,
      "ci_high": 0.437,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.404,
      "ci_low": 0.371,
      "ci_high": 0.437,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.408,
      "ci_low": 0.374,
      "ci_high": 0.441,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.408,
      "ci_low": 0.374,
      "ci_high": 0.441,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.4,
      "ci_low": 0.367,
      "ci_high": 0.434,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.404,
      "ci_low": 0.371,
      "ci_high": 0.437,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.406,
      "ci_low": 0.373,
      "ci_high": 0.44,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.292,
      "ci_low": 0.262,
      "ci_high": 0.323,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.275,
      "ci_low": 0.244,
      "ci_high": 0.306,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.384,
      "ci_low": 0.352,
      "ci_high": 0.417,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.279,
      "ci_low": 0.249,
      "ci_high": 0.31,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.282,
      "ci_low": 0.251,
      "ci_high": 0.313,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.293,
      "ci_low": 0.262,
      "ci_high": 0.324,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.39,
      "ci_low": 0.356,
      "ci_high": 0.423,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.517,
      "ci_low": 0.504,
      "ci_high": 0.53,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.519,
      "ci_low": 0.507,
      "ci_high": 0.531,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.517,
      "ci_low": 0.506,
      "ci_high": 0.529,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.502,
      "ci_low": 0.489,
      "ci_high": 0.515,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.523,
      "ci_low": 0.512,
      "ci_high": 0.534,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.503,
      "ci_low": 0.489,
      "ci_high": 0.516,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.509,
      "ci_low": 0.497,
      "ci_high": 0.521,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.812,
      "ci_low": 0.8,
      "ci_high": 0.822,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.839,
      "ci_low": 0.828,
      "ci_high": 0.849,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.822,
      "ci_low": 0.811,
      "ci_high": 0.833,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.815,
      "ci_low": 0.804,
      "ci_high": 0.826,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.82,
      "ci_low": 0.809,
      "ci_high": 0.831,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.815,
      "ci_low": 0.804,
      "ci_high": 0.826,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.827,
      "ci_low": 0.816,
      "ci_high": 0.838,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.813,
      "ci_low": 0.801,
      "ci_high": 0.825,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.83,
      "ci_low": 0.819,
      "ci_high": 0.841,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.817,
      "ci_low": 0.805,
      "ci_high": 0.828,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.812,
      "ci_low": 0.8,
      "ci_high": 0.823,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.823,
      "ci_low": 0.811,
      "ci_high": 0.834,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.807,
      "ci_low": 0.795,
      "ci_high": 0.819,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.82,
      "ci_low": 0.809,
      "ci_high": 0.831,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.533,
      "ci_low": 0.512,
      "ci_high": 0.552,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.525,
      "ci_low": 0.504,
      "ci_high": 0.544,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.518,
      "ci_low": 0.497,
      "ci_high": 0.537,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.504,
      "ci_low": 0.484,
      "ci_high": 0.524,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.502,
      "ci_low": 0.482,
      "ci_high": 0.522,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.509,
      "ci_low": 0.49,
      "ci_high": 0.53,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.514,
      "ci_low": 0.495,
      "ci_high": 0.534,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.833,
      "ci_low": 0.817,
      "ci_high": 0.847,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.831,
      "ci_low": 0.816,
      "ci_high": 0.846,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.829,
      "ci_low": 0.814,
      "ci_high": 0.844,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.828,
      "ci_low": 0.813,
      "ci_high": 0.843,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.826,
      "ci_low": 0.811,
      "ci_high": 0.842,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.825,
      "ci_low": 0.81,
      "ci_high": 0.841,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.83,
      "ci_low": 0.815,
      "ci_high": 0.845,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.79,
      "ci_low": 0.774,
      "ci_high": 0.806,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.835,
      "ci_low": 0.82,
      "ci_high": 0.85,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.823,
      "ci_low": 0.807,
      "ci_high": 0.838,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.799,
      "ci_low": 0.782,
      "ci_high": 0.815,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.82,
      "ci_low": 0.804,
      "ci_high": 0.836,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.812,
      "ci_low": 0.797,
      "ci_high": 0.828,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.827,
      "ci_low": 0.811,
      "ci_high": 0.842,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.273,
      "ci_low": 0.259,
      "ci_high": 0.287,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.269,
      "ci_low": 0.256,
      "ci_high": 0.283,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.267,
      "ci_low": 0.254,
      "ci_high": 0.28,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.268,
      "ci_low": 0.255,
      "ci_high": 0.281,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.268,
      "ci_low": 0.255,
      "ci_high": 0.281,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.266,
      "ci_low": 0.253,
      "ci_high": 0.279,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.268,
      "ci_low": 0.255,
      "ci_high": 0.281,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.818,
      "ci_low": 0.806,
      "ci_high": 0.829,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.823,
      "ci_low": 0.812,
      "ci_high": 0.834,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.824,
      "ci_low": 0.812,
      "ci_high": 0.835,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.818,
      "ci_low": 0.807,
      "ci_high": 0.83,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.822,
      "ci_low": 0.81,
      "ci_high": 0.834,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.819,
      "ci_low": 0.807,
      "ci_high": 0.83,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.824,
      "ci_low": 0.812,
      "ci_high": 0.835,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.776,
      "ci_low": 0.763,
      "ci_high": 0.788,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.806,
      "ci_low": 0.794,
      "ci_high": 0.818,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.795,
      "ci_low": 0.783,
      "ci_high": 0.807,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.779,
      "ci_low": 0.767,
      "ci_high": 0.792,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.806,
      "ci_low": 0.794,
      "ci_high": 0.818,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.78,
      "ci_low": 0.767,
      "ci_high": 0.792,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.798,
      "ci_low": 0.787,
      "ci_high": 0.81,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.365,
      "ci_low": 0.344,
      "ci_high": 0.387,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.349,
      "ci_low": 0.328,
      "ci_high": 0.37,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.354,
      "ci_low": 0.333,
      "ci_high": 0.375,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.356,
      "ci_low": 0.335,
      "ci_high": 0.377,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.368,
      "ci_low": 0.347,
      "ci_high": 0.389,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.353,
      "ci_low": 0.332,
      "ci_high": 0.374,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.359,
      "ci_low": 0.338,
      "ci_high": 0.381,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.793,
      "ci_low": 0.776,
      "ci_high": 0.811,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.818,
      "ci_low": 0.801,
      "ci_high": 0.835,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.801,
      "ci_low": 0.783,
      "ci_high": 0.818,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.803,
      "ci_low": 0.785,
      "ci_high": 0.82,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.809,
      "ci_low": 0.791,
      "ci_high": 0.825,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.8,
      "ci_low": 0.783,
      "ci_high": 0.818,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.807,
      "ci_low": 0.79,
      "ci_high": 0.825,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.76,
      "ci_low": 0.741,
      "ci_high": 0.778,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.793,
      "ci_low": 0.775,
      "ci_high": 0.81,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.783,
      "ci_low": 0.765,
      "ci_high": 0.801,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.763,
      "ci_low": 0.745,
      "ci_high": 0.781,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.778,
      "ci_low": 0.76,
      "ci_high": 0.796,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.774,
      "ci_low": 0.755,
      "ci_high": 0.793,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.784,
      "ci_low": 0.767,
      "ci_high": 0.802,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.28,
      "ci_low": 0.249,
      "ci_high": 0.31,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.284,
      "ci_low": 0.253,
      "ci_high": 0.315,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.29,
      "ci_low": 0.26,
      "ci_high": 0.321,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.309,
      "ci_low": 0.278,
      "ci_high": 0.34,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.282,
      "ci_low": 0.253,
      "ci_high": 0.313,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.293,
      "ci_low": 0.263,
      "ci_high": 0.324,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.286,
      "ci_low": 0.256,
      "ci_high": 0.317,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.468,
      "ci_low": 0.435,
      "ci_high": 0.502,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.477,
      "ci_low": 0.443,
      "ci_high": 0.51,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.476,
      "ci_low": 0.441,
      "ci_high": 0.51,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.471,
      "ci_low": 0.436,
      "ci_high": 0.505,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.473,
      "ci_low": 0.44,
      "ci_high": 0.507,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.474,
      "ci_low": 0.44,
      "ci_high": 0.508,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.486,
      "ci_low": 0.453,
      "ci_high": 0.518,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.442,
      "ci_low": 0.409,
      "ci_high": 0.476,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.492,
      "ci_low": 0.458,
      "ci_high": 0.527,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.468,
      "ci_low": 0.435,
      "ci_high": 0.503,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.472,
      "ci_low": 0.439,
      "ci_high": 0.505,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.48,
      "ci_low": 0.447,
      "ci_high": 0.514,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.454,
      "ci_low": 0.421,
      "ci_high": 0.489,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.485,
      "ci_low": 0.451,
      "ci_high": 0.518,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.5,
      "ci_low": 0.487,
      "ci_high": 0.513,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.492,
      "ci_low": 0.481,
      "ci_high": 0.503,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.503,
      "ci_low": 0.493,
      "ci_high": 0.513,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.5,
      "ci_low": 0.487,
      "ci_high": 0.512,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.491,
      "ci_low": 0.48,
      "ci_high": 0.503,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.492,
      "ci_low": 0.481,
      "ci_high": 0.504,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.51,
      "ci_low": 0.498,
      "ci_high": 0.521,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.503,
      "ci_low": 0.495,
      "ci_high": 0.512,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.528,
      "ci_low": 0.516,
      "ci_high": 0.54,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.557,
      "ci_low": 0.543,
      "ci_high": 0.571,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.52,
      "ci_low": 0.507,
      "ci_high": 0.533,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.519,
      "ci_low": 0.507,
      "ci_high": 0.531,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.527,
      "ci_low": 0.515,
      "ci_high": 0.54,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.532,
      "ci_low": 0.521,
      "ci_high": 0.544,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.858,
      "ci_low": 0.847,
      "ci_high": 0.869,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.864,
      "ci_low": 0.853,
      "ci_high": 0.874,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.861,
      "ci_low": 0.851,
      "ci_high": 0.873,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.862,
      "ci_low": 0.851,
      "ci_high": 0.873,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.862,
      "ci_low": 0.852,
      "ci_high": 0.874,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.86,
      "ci_low": 0.849,
      "ci_high": 0.871,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.863,
      "ci_low": 0.852,
      "ci_high": 0.873,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.493,
      "ci_low": 0.473,
      "ci_high": 0.513,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.502,
      "ci_low": 0.481,
      "ci_high": 0.522,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.503,
      "ci_low": 0.482,
      "ci_high": 0.523,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.489,
      "ci_low": 0.468,
      "ci_high": 0.508,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.497,
      "ci_low": 0.476,
      "ci_high": 0.516,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.504,
      "ci_low": 0.484,
      "ci_high": 0.525,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.486,
      "ci_low": 0.465,
      "ci_high": 0.506,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.501,
      "ci_low": 0.481,
      "ci_high": 0.522,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.513,
      "ci_low": 0.492,
      "ci_high": 0.533,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.532,
      "ci_low": 0.512,
      "ci_high": 0.552,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.51,
      "ci_low": 0.49,
      "ci_high": 0.53,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.51,
      "ci_low": 0.49,
      "ci_high": 0.53,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.53,
      "ci_low": 0.51,
      "ci_high": 0.551,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.516,
      "ci_low": 0.496,
      "ci_high": 0.536,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.779,
      "ci_low": 0.762,
      "ci_high": 0.796,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.776,
      "ci_low": 0.759,
      "ci_high": 0.792,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.781,
      "ci_low": 0.764,
      "ci_high": 0.797,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.78,
      "ci_low": 0.763,
      "ci_high": 0.796,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.78,
      "ci_low": 0.763,
      "ci_high": 0.797,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.781,
      "ci_low": 0.764,
      "ci_high": 0.798,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.779,
      "ci_low": 0.762,
      "ci_high": 0.796,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.27,
      "ci_low": 0.256,
      "ci_high": 0.283,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.271,
      "ci_low": 0.257,
      "ci_high": 0.284,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.277,
      "ci_low": 0.263,
      "ci_high": 0.29,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.269,
      "ci_low": 0.256,
      "ci_high": 0.282,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.263,
      "ci_low": 0.249,
      "ci_high": 0.276,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.275,
      "ci_low": 0.262,
      "ci_high": 0.288,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.272,
      "ci_low": 0.259,
      "ci_high": 0.286,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.338,
      "ci_low": 0.324,
      "ci_high": 0.352,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.383,
      "ci_low": 0.368,
      "ci_high": 0.397,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.385,
      "ci_low": 0.37,
      "ci_high": 0.399,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.365,
      "ci_low": 0.351,
      "ci_high": 0.38,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.358,
      "ci_low": 0.343,
      "ci_high": 0.372,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.374,
      "ci_low": 0.36,
      "ci_high": 0.389,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.375,
      "ci_low": 0.36,
      "ci_high": 0.389,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.885,
      "ci_low": 0.875,
      "ci_high": 0.894,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.885,
      "ci_low": 0.875,
      "ci_high": 0.895,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.885,
      "ci_low": 0.875,
      "ci_high": 0.894,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.886,
      "ci_low": 0.877,
      "ci_high": 0.896,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.883,
      "ci_low": 0.873,
      "ci_high": 0.893,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.886,
      "ci_low": 0.877,
      "ci_high": 0.896,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.885,
      "ci_low": 0.875,
      "ci_high": 0.894,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.367,
      "ci_low": 0.346,
      "ci_high": 0.389,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.374,
      "ci_low": 0.353,
      "ci_high": 0.396,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.364,
      "ci_low": 0.343,
      "ci_high": 0.385,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.38,
      "ci_low": 0.359,
      "ci_high": 0.401,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.379,
      "ci_low": 0.358,
      "ci_high": 0.402,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.357,
      "ci_low": 0.336,
      "ci_high": 0.378,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.386,
      "ci_low": 0.365,
      "ci_high": 0.408,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.554,
      "ci_low": 0.532,
      "ci_high": 0.575,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.574,
      "ci_low": 0.553,
      "ci_high": 0.596,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.536,
      "ci_low": 0.515,
      "ci_high": 0.558,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.569,
      "ci_low": 0.547,
      "ci_high": 0.591,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.567,
      "ci_low": 0.545,
      "ci_high": 0.589,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.524,
      "ci_low": 0.502,
      "ci_high": 0.546,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.576,
      "ci_low": 0.555,
      "ci_high": 0.597,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.858,
      "ci_low": 0.843,
      "ci_high": 0.873,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.858,
      "ci_low": 0.843,
      "ci_high": 0.873,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.858,
      "ci_low": 0.843,
      "ci_high": 0.873,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.861,
      "ci_low": 0.846,
      "ci_high": 0.876,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.862,
      "ci_low": 0.846,
      "ci_high": 0.877,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.861,
      "ci_low": 0.845,
      "ci_high": 0.876,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.861,
      "ci_low": 0.845,
      "ci_high": 0.876,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.288,
      "ci_low": 0.259,
      "ci_high": 0.319,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.273,
      "ci_low": 0.243,
      "ci_high": 0.303,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.243,
      "ci_low": 0.215,
      "ci_high": 0.272,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.263,
      "ci_low": 0.235,
      "ci_high": 0.294,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.277,
      "ci_low": 0.247,
      "ci_high": 0.308,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.269,
      "ci_low": 0.24,
      "ci_high": 0.3,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.271,
      "ci_low": 0.241,
      "ci_high": 0.302,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.362,
      "ci_low": 0.329,
      "ci_high": 0.395,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.353,
      "ci_low": 0.321,
      "ci_high": 0.385,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.35,
      "ci_low": 0.318,
      "ci_high": 0.383,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.331,
      "ci_low": 0.3,
      "ci_high": 0.364,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.373,
      "ci_low": 0.341,
      "ci_high": 0.406,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.337,
      "ci_low": 0.305,
      "ci_high": 0.368,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.364,
      "ci_low": 0.331,
      "ci_high": 0.397,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.549,
      "ci_low": 0.516,
      "ci_high": 0.583,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.555,
      "ci_low": 0.522,
      "ci_high": 0.588,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.546,
      "ci_low": 0.513,
      "ci_high": 0.579,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.542,
      "ci_low": 0.508,
      "ci_high": 0.577,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.549,
      "ci_low": 0.516,
      "ci_high": 0.583,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.544,
      "ci_low": 0.51,
      "ci_high": 0.577,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.553,
      "ci_low": 0.52,
      "ci_high": 0.586,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.664,
      "ci_low": 0.652,
      "ci_high": 0.677,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.805,
      "ci_low": 0.793,
      "ci_high": 0.817,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.787,
      "ci_low": 0.774,
      "ci_high": 0.799,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.727,
      "ci_low": 0.713,
      "ci_high": 0.739,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.82,
      "ci_low": 0.808,
      "ci_high": 0.832,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.744,
      "ci_low": 0.731,
      "ci_high": 0.756,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.81,
      "ci_low": 0.797,
      "ci_high": 0.821,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.848,
      "ci_low": 0.837,
      "ci_high": 0.859,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.858,
      "ci_low": 0.847,
      "ci_high": 0.869,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.851,
      "ci_low": 0.84,
      "ci_high": 0.862,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.848,
      "ci_low": 0.836,
      "ci_high": 0.859,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.85,
      "ci_low": 0.839,
      "ci_high": 0.861,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.853,
      "ci_low": 0.842,
      "ci_high": 0.864,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.851,
      "ci_low": 0.839,
      "ci_high": 0.862,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.85,
      "ci_low": 0.839,
      "ci_high": 0.861,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.86,
      "ci_low": 0.849,
      "ci_high": 0.871,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.854,
      "ci_low": 0.843,
      "ci_high": 0.865,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.857,
      "ci_low": 0.846,
      "ci_high": 0.867,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.858,
      "ci_low": 0.848,
      "ci_high": 0.869,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.856,
      "ci_low": 0.845,
      "ci_high": 0.867,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.861,
      "ci_low": 0.851,
      "ci_high": 0.872,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.592,
      "ci_low": 0.571,
      "ci_high": 0.612,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.68,
      "ci_low": 0.661,
      "ci_high": 0.699,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.719,
      "ci_low": 0.701,
      "ci_high": 0.737,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.617,
      "ci_low": 0.597,
      "ci_high": 0.636,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.704,
      "ci_low": 0.686,
      "ci_high": 0.722,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.636,
      "ci_low": 0.617,
      "ci_high": 0.656,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.706,
      "ci_low": 0.688,
      "ci_high": 0.724,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.802,
      "ci_low": 0.785,
      "ci_high": 0.818,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.816,
      "ci_low": 0.801,
      "ci_high": 0.831,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.822,
      "ci_low": 0.806,
      "ci_high": 0.838,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.803,
      "ci_low": 0.787,
      "ci_high": 0.819,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.813,
      "ci_low": 0.798,
      "ci_high": 0.829,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.805,
      "ci_low": 0.789,
      "ci_high": 0.821,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.827,
      "ci_low": 0.811,
      "ci_high": 0.842,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.823,
      "ci_low": 0.807,
      "ci_high": 0.838,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.833,
      "ci_low": 0.817,
      "ci_high": 0.847,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.831,
      "ci_low": 0.816,
      "ci_high": 0.846,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.821,
      "ci_low": 0.805,
      "ci_high": 0.836,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.835,
      "ci_low": 0.82,
      "ci_high": 0.85,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.825,
      "ci_low": 0.81,
      "ci_high": 0.841,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.829,
      "ci_low": 0.813,
      "ci_high": 0.844,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.653,
      "ci_low": 0.639,
      "ci_high": 0.667,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.73,
      "ci_low": 0.717,
      "ci_high": 0.743,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.717,
      "ci_low": 0.704,
      "ci_high": 0.731,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.698,
      "ci_low": 0.684,
      "ci_high": 0.711,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.764,
      "ci_low": 0.751,
      "ci_high": 0.776,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.709,
      "ci_low": 0.695,
      "ci_high": 0.722,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.728,
      "ci_low": 0.715,
      "ci_high": 0.742,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.815,
      "ci_low": 0.804,
      "ci_high": 0.827,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.829,
      "ci_low": 0.817,
      "ci_high": 0.84,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.824,
      "ci_low": 0.813,
      "ci_high": 0.835,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.818,
      "ci_low": 0.806,
      "ci_high": 0.829,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.83,
      "ci_low": 0.819,
      "ci_high": 0.841,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.826,
      "ci_low": 0.814,
      "ci_high": 0.837,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.826,
      "ci_low": 0.814,
      "ci_high": 0.837,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.824,
      "ci_low": 0.813,
      "ci_high": 0.835,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.828,
      "ci_low": 0.816,
      "ci_high": 0.839,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.83,
      "ci_low": 0.819,
      "ci_high": 0.841,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.828,
      "ci_low": 0.817,
      "ci_high": 0.839,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.831,
      "ci_low": 0.819,
      "ci_high": 0.842,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.829,
      "ci_low": 0.817,
      "ci_high": 0.84,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.826,
      "ci_low": 0.815,
      "ci_high": 0.838,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.632,
      "ci_low": 0.611,
      "ci_high": 0.653,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.703,
      "ci_low": 0.683,
      "ci_high": 0.723,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.727,
      "ci_low": 0.708,
      "ci_high": 0.746,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.681,
      "ci_low": 0.661,
      "ci_high": 0.701,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.763,
      "ci_low": 0.744,
      "ci_high": 0.781,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.704,
      "ci_low": 0.684,
      "ci_high": 0.723,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.729,
      "ci_low": 0.709,
      "ci_high": 0.748,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.851,
      "ci_low": 0.835,
      "ci_high": 0.866,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.861,
      "ci_low": 0.845,
      "ci_high": 0.876,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.86,
      "ci_low": 0.844,
      "ci_high": 0.875,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.858,
      "ci_low": 0.842,
      "ci_high": 0.873,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.861,
      "ci_low": 0.846,
      "ci_high": 0.876,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.852,
      "ci_low": 0.836,
      "ci_high": 0.868,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.86,
      "ci_low": 0.844,
      "ci_high": 0.875,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.859,
      "ci_low": 0.844,
      "ci_high": 0.874,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.867,
      "ci_low": 0.852,
      "ci_high": 0.882,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.864,
      "ci_low": 0.849,
      "ci_high": 0.878,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.862,
      "ci_low": 0.847,
      "ci_high": 0.877,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.865,
      "ci_low": 0.849,
      "ci_high": 0.879,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.862,
      "ci_low": 0.847,
      "ci_high": 0.877,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.861,
      "ci_low": 0.846,
      "ci_high": 0.876,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.312,
      "ci_low": 0.281,
      "ci_high": 0.343,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.333,
      "ci_low": 0.3,
      "ci_high": 0.365,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.369,
      "ci_low": 0.336,
      "ci_high": 0.403,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.347,
      "ci_low": 0.315,
      "ci_high": 0.379,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.367,
      "ci_low": 0.335,
      "ci_high": 0.399,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.333,
      "ci_low": 0.302,
      "ci_high": 0.364,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.36,
      "ci_low": 0.329,
      "ci_high": 0.393,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.461,
      "ci_low": 0.428,
      "ci_high": 0.495,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.466,
      "ci_low": 0.431,
      "ci_high": 0.501,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.462,
      "ci_low": 0.429,
      "ci_high": 0.496,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.452,
      "ci_low": 0.418,
      "ci_high": 0.485,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.465,
      "ci_low": 0.431,
      "ci_high": 0.498,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.456,
      "ci_low": 0.422,
      "ci_high": 0.49,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.473,
      "ci_low": 0.44,
      "ci_high": 0.508,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.482,
      "ci_low": 0.448,
      "ci_high": 0.516,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.486,
      "ci_low": 0.453,
      "ci_high": 0.521,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.476,
      "ci_low": 0.442,
      "ci_high": 0.509,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.48,
      "ci_low": 0.447,
      "ci_high": 0.515,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.489,
      "ci_low": 0.455,
      "ci_high": 0.522,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.47,
      "ci_low": 0.436,
      "ci_high": 0.503,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.484,
      "ci_low": 0.451,
      "ci_high": 0.517,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.498,
      "ci_low": 0.491,
      "ci_high": 0.504,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.533,
      "ci_low": 0.522,
      "ci_high": 0.544,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.837,
      "ci_low": 0.826,
      "ci_high": 0.848,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.503,
      "ci_low": 0.497,
      "ci_high": 0.509,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.844,
      "ci_low": 0.833,
      "ci_high": 0.855,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.494,
      "ci_low": 0.487,
      "ci_high": 0.501,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.856,
      "ci_low": 0.845,
      "ci_high": 0.866,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.889,
      "ci_low": 0.88,
      "ci_high": 0.897,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.899,
      "ci_low": 0.889,
      "ci_high": 0.908,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.885,
      "ci_low": 0.876,
      "ci_high": 0.894,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.89,
      "ci_low": 0.881,
      "ci_high": 0.899,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.886,
      "ci_low": 0.877,
      "ci_high": 0.895,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.898,
      "ci_low": 0.889,
      "ci_high": 0.906,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.894,
      "ci_low": 0.885,
      "ci_high": 0.903,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.627,
      "ci_low": 0.614,
      "ci_high": 0.64,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.868,
      "ci_low": 0.858,
      "ci_high": 0.879,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.88,
      "ci_low": 0.871,
      "ci_high": 0.89,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.629,
      "ci_low": 0.615,
      "ci_high": 0.642,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.884,
      "ci_low": 0.875,
      "ci_high": 0.893,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.648,
      "ci_low": 0.633,
      "ci_high": 0.662,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.887,
      "ci_low": 0.878,
      "ci_high": 0.897,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.506,
      "ci_low": 0.486,
      "ci_high": 0.526,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.529,
      "ci_low": 0.508,
      "ci_high": 0.549,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.708,
      "ci_low": 0.689,
      "ci_high": 0.726,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.507,
      "ci_low": 0.486,
      "ci_high": 0.527,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.76,
      "ci_low": 0.743,
      "ci_high": 0.777,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.498,
      "ci_low": 0.478,
      "ci_high": 0.518,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.712,
      "ci_low": 0.693,
      "ci_high": 0.73,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.857,
      "ci_low": 0.842,
      "ci_high": 0.871,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.866,
      "ci_low": 0.852,
      "ci_high": 0.88,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.865,
      "ci_low": 0.851,
      "ci_high": 0.878,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.858,
      "ci_low": 0.844,
      "ci_high": 0.872,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.872,
      "ci_low": 0.858,
      "ci_high": 0.885,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.865,
      "ci_low": 0.851,
      "ci_high": 0.878,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.872,
      "ci_low": 0.859,
      "ci_high": 0.885,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.607,
      "ci_low": 0.587,
      "ci_high": 0.626,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.763,
      "ci_low": 0.746,
      "ci_high": 0.78,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.82,
      "ci_low": 0.804,
      "ci_high": 0.836,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.625,
      "ci_low": 0.605,
      "ci_high": 0.644,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.852,
      "ci_low": 0.837,
      "ci_high": 0.866,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.64,
      "ci_low": 0.62,
      "ci_high": 0.659,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.798,
      "ci_low": 0.782,
      "ci_high": 0.814,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.277,
      "ci_low": 0.263,
      "ci_high": 0.29,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.297,
      "ci_low": 0.283,
      "ci_high": 0.311,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.77,
      "ci_low": 0.758,
      "ci_high": 0.782,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.274,
      "ci_low": 0.261,
      "ci_high": 0.287,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.78,
      "ci_low": 0.767,
      "ci_high": 0.792,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.263,
      "ci_low": 0.25,
      "ci_high": 0.276,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.746,
      "ci_low": 0.733,
      "ci_high": 0.758,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.869,
      "ci_low": 0.859,
      "ci_high": 0.879,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.875,
      "ci_low": 0.865,
      "ci_high": 0.885,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.869,
      "ci_low": 0.858,
      "ci_high": 0.878,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.869,
      "ci_low": 0.859,
      "ci_high": 0.88,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.871,
      "ci_low": 0.861,
      "ci_high": 0.881,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.875,
      "ci_low": 0.865,
      "ci_high": 0.885,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.874,
      "ci_low": 0.864,
      "ci_high": 0.883,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.518,
      "ci_low": 0.503,
      "ci_high": 0.533,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.738,
      "ci_low": 0.725,
      "ci_high": 0.751,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.86,
      "ci_low": 0.85,
      "ci_high": 0.87,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.52,
      "ci_low": 0.505,
      "ci_high": 0.535,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.856,
      "ci_low": 0.846,
      "ci_high": 0.867,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.526,
      "ci_low": 0.512,
      "ci_high": 0.542,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.825,
      "ci_low": 0.813,
      "ci_high": 0.836,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.347,
      "ci_low": 0.326,
      "ci_high": 0.367,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.355,
      "ci_low": 0.334,
      "ci_high": 0.376,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.776,
      "ci_low": 0.757,
      "ci_high": 0.794,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.363,
      "ci_low": 0.342,
      "ci_high": 0.384,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.808,
      "ci_low": 0.791,
      "ci_high": 0.825,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.356,
      "ci_low": 0.336,
      "ci_high": 0.377,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.769,
      "ci_low": 0.751,
      "ci_high": 0.787,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.941,
      "ci_low": 0.93,
      "ci_high": 0.951,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.952,
      "ci_low": 0.943,
      "ci_high": 0.961,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.944,
      "ci_low": 0.934,
      "ci_high": 0.954,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.941,
      "ci_low": 0.93,
      "ci_high": 0.951,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.942,
      "ci_low": 0.932,
      "ci_high": 0.952,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.944,
      "ci_low": 0.934,
      "ci_high": 0.954,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.949,
      "ci_low": 0.939,
      "ci_high": 0.959,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.533,
      "ci_low": 0.511,
      "ci_high": 0.555,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.79,
      "ci_low": 0.773,
      "ci_high": 0.808,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.918,
      "ci_low": 0.906,
      "ci_high": 0.93,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.534,
      "ci_low": 0.511,
      "ci_high": 0.556,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.921,
      "ci_low": 0.909,
      "ci_high": 0.933,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.539,
      "ci_low": 0.517,
      "ci_high": 0.559,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.883,
      "ci_low": 0.869,
      "ci_high": 0.897,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.292,
      "ci_low": 0.261,
      "ci_high": 0.323,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.273,
      "ci_low": 0.243,
      "ci_high": 0.303,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.422,
      "ci_low": 0.389,
      "ci_high": 0.455,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.292,
      "ci_low": 0.261,
      "ci_high": 0.323,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.467,
      "ci_low": 0.434,
      "ci_high": 0.502,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.263,
      "ci_low": 0.234,
      "ci_high": 0.293,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.402,
      "ci_low": 0.369,
      "ci_high": 0.435,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.515,
      "ci_low": 0.48,
      "ci_high": 0.547,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.544,
      "ci_low": 0.51,
      "ci_high": 0.577,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.542,
      "ci_low": 0.509,
      "ci_high": 0.576,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.511,
      "ci_low": 0.478,
      "ci_high": 0.545,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.538,
      "ci_low": 0.505,
      "ci_high": 0.571,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.526,
      "ci_low": 0.492,
      "ci_high": 0.559,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.538,
      "ci_low": 0.503,
      "ci_high": 0.571,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.299,
      "ci_low": 0.268,
      "ci_high": 0.33,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.393,
      "ci_low": 0.36,
      "ci_high": 0.426,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.534,
      "ci_low": 0.502,
      "ci_high": 0.567,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.305,
      "ci_low": 0.274,
      "ci_high": 0.337,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.523,
      "ci_low": 0.489,
      "ci_high": 0.557,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.321,
      "ci_low": 0.29,
      "ci_high": 0.353,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.483,
      "ci_low": 0.449,
      "ci_high": 0.516,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.84,
      "ci_low": 0.828,
      "ci_high": 0.852,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.84,
      "ci_low": 0.828,
      "ci_high": 0.852,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.843,
      "ci_low": 0.832,
      "ci_high": 0.855,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.839,
      "ci_low": 0.828,
      "ci_high": 0.851,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.842,
      "ci_low": 0.831,
      "ci_high": 0.854,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.842,
      "ci_low": 0.831,
      "ci_high": 0.854,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.844,
      "ci_low": 0.833,
      "ci_high": 0.856,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.84,
      "ci_low": 0.829,
      "ci_high": 0.852,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.839,
      "ci_low": 0.827,
      "ci_high": 0.85,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.838,
      "ci_low": 0.827,
      "ci_high": 0.85,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.839,
      "ci_low": 0.828,
      "ci_high": 0.851,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.84,
      "ci_low": 0.829,
      "ci_high": 0.852,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.84,
      "ci_low": 0.829,
      "ci_high": 0.852,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.841,
      "ci_low": 0.829,
      "ci_high": 0.852,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.84,
      "ci_low": 0.829,
      "ci_high": 0.852,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.838,
      "ci_low": 0.827,
      "ci_high": 0.85,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.841,
      "ci_low": 0.829,
      "ci_high": 0.852,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.839,
      "ci_low": 0.828,
      "ci_high": 0.851,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.842,
      "ci_low": 0.83,
      "ci_high": 0.853,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.84,
      "ci_low": 0.829,
      "ci_high": 0.851,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.84,
      "ci_low": 0.829,
      "ci_high": 0.851,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.782,
      "ci_low": 0.765,
      "ci_high": 0.799,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.782,
      "ci_low": 0.766,
      "ci_high": 0.799,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.786,
      "ci_low": 0.77,
      "ci_high": 0.803,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.785,
      "ci_low": 0.768,
      "ci_high": 0.801,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.786,
      "ci_low": 0.769,
      "ci_high": 0.802,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.787,
      "ci_low": 0.77,
      "ci_high": 0.803,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.782,
      "ci_low": 0.765,
      "ci_high": 0.799,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.787,
      "ci_low": 0.771,
      "ci_high": 0.803,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.784,
      "ci_low": 0.768,
      "ci_high": 0.801,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.787,
      "ci_low": 0.77,
      "ci_high": 0.803,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.789,
      "ci_low": 0.773,
      "ci_high": 0.805,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.79,
      "ci_low": 0.774,
      "ci_high": 0.806,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.79,
      "ci_low": 0.773,
      "ci_high": 0.806,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.784,
      "ci_low": 0.768,
      "ci_high": 0.801,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.784,
      "ci_low": 0.768,
      "ci_high": 0.801,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.785,
      "ci_low": 0.768,
      "ci_high": 0.801,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.787,
      "ci_low": 0.771,
      "ci_high": 0.803,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.787,
      "ci_low": 0.771,
      "ci_high": 0.803,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.785,
      "ci_low": 0.769,
      "ci_high": 0.801,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.787,
      "ci_low": 0.77,
      "ci_high": 0.803,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.787,
      "ci_low": 0.77,
      "ci_high": 0.803,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.679,
      "ci_low": 0.665,
      "ci_high": 0.694,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.68,
      "ci_low": 0.666,
      "ci_high": 0.694,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.679,
      "ci_low": 0.665,
      "ci_high": 0.693,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.682,
      "ci_low": 0.668,
      "ci_high": 0.696,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.682,
      "ci_low": 0.668,
      "ci_high": 0.696,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.681,
      "ci_low": 0.667,
      "ci_high": 0.694,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.68,
      "ci_low": 0.666,
      "ci_high": 0.694,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.684,
      "ci_low": 0.67,
      "ci_high": 0.698,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.683,
      "ci_low": 0.669,
      "ci_high": 0.697,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.681,
      "ci_low": 0.667,
      "ci_high": 0.695,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.684,
      "ci_low": 0.67,
      "ci_high": 0.698,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.683,
      "ci_low": 0.669,
      "ci_high": 0.697,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.685,
      "ci_low": 0.67,
      "ci_high": 0.698,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.684,
      "ci_low": 0.67,
      "ci_high": 0.697,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.679,
      "ci_low": 0.666,
      "ci_high": 0.693,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.68,
      "ci_low": 0.666,
      "ci_high": 0.694,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.682,
      "ci_low": 0.668,
      "ci_high": 0.696,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.681,
      "ci_low": 0.667,
      "ci_high": 0.695,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.681,
      "ci_low": 0.667,
      "ci_high": 0.695,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.681,
      "ci_low": 0.666,
      "ci_high": 0.695,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.681,
      "ci_low": 0.667,
      "ci_high": 0.695,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.611,
      "ci_low": 0.59,
      "ci_high": 0.632,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.619,
      "ci_low": 0.598,
      "ci_high": 0.641,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.611,
      "ci_low": 0.589,
      "ci_high": 0.632,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.615,
      "ci_low": 0.593,
      "ci_high": 0.636,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.612,
      "ci_low": 0.591,
      "ci_high": 0.634,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.614,
      "ci_low": 0.592,
      "ci_high": 0.635,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.615,
      "ci_low": 0.594,
      "ci_high": 0.637,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.617,
      "ci_low": 0.596,
      "ci_high": 0.639,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.617,
      "ci_low": 0.596,
      "ci_high": 0.639,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.613,
      "ci_low": 0.591,
      "ci_high": 0.634,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.615,
      "ci_low": 0.594,
      "ci_high": 0.636,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.614,
      "ci_low": 0.593,
      "ci_high": 0.635,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.615,
      "ci_low": 0.594,
      "ci_high": 0.637,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.614,
      "ci_low": 0.592,
      "ci_high": 0.634,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.616,
      "ci_low": 0.595,
      "ci_high": 0.638,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.617,
      "ci_low": 0.596,
      "ci_high": 0.639,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.62,
      "ci_low": 0.599,
      "ci_high": 0.642,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.614,
      "ci_low": 0.593,
      "ci_high": 0.635,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.618,
      "ci_low": 0.597,
      "ci_high": 0.639,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.614,
      "ci_low": 0.593,
      "ci_high": 0.635,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.619,
      "ci_low": 0.598,
      "ci_high": 0.64,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.356,
      "ci_low": 0.324,
      "ci_high": 0.389,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.354,
      "ci_low": 0.322,
      "ci_high": 0.386,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.353,
      "ci_low": 0.321,
      "ci_high": 0.385,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.355,
      "ci_low": 0.323,
      "ci_high": 0.389,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.35,
      "ci_low": 0.318,
      "ci_high": 0.383,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.358,
      "ci_low": 0.325,
      "ci_high": 0.391,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.355,
      "ci_low": 0.324,
      "ci_high": 0.387,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.347,
      "ci_low": 0.315,
      "ci_high": 0.379,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.349,
      "ci_low": 0.317,
      "ci_high": 0.381,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.354,
      "ci_low": 0.322,
      "ci_high": 0.386,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.347,
      "ci_low": 0.315,
      "ci_high": 0.379,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.356,
      "ci_low": 0.324,
      "ci_high": 0.389,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.347,
      "ci_low": 0.313,
      "ci_high": 0.38,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.359,
      "ci_low": 0.327,
      "ci_high": 0.391,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.356,
      "ci_low": 0.324,
      "ci_high": 0.389,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.35,
      "ci_low": 0.318,
      "ci_high": 0.384,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.354,
      "ci_low": 0.322,
      "ci_high": 0.386,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.355,
      "ci_low": 0.322,
      "ci_high": 0.387,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.348,
      "ci_low": 0.316,
      "ci_high": 0.381,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.347,
      "ci_low": 0.315,
      "ci_high": 0.379,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.347,
      "ci_low": 0.315,
      "ci_high": 0.379,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.866,
      "ci_low": 0.855,
      "ci_high": 0.877,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.859,
      "ci_low": 0.848,
      "ci_high": 0.871,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.864,
      "ci_low": 0.853,
      "ci_high": 0.875,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.862,
      "ci_low": 0.851,
      "ci_high": 0.873,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.864,
      "ci_low": 0.853,
      "ci_high": 0.875,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.863,
      "ci_low": 0.852,
      "ci_high": 0.875,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.86,
      "ci_low": 0.849,
      "ci_high": 0.871,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.864,
      "ci_low": 0.853,
      "ci_high": 0.875,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.862,
      "ci_low": 0.85,
      "ci_high": 0.873,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.861,
      "ci_low": 0.85,
      "ci_high": 0.872,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.863,
      "ci_low": 0.852,
      "ci_high": 0.874,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.863,
      "ci_low": 0.852,
      "ci_high": 0.874,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.864,
      "ci_low": 0.853,
      "ci_high": 0.875,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.863,
      "ci_low": 0.852,
      "ci_high": 0.874,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.866,
      "ci_low": 0.855,
      "ci_high": 0.877,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.861,
      "ci_low": 0.849,
      "ci_high": 0.872,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.862,
      "ci_low": 0.851,
      "ci_high": 0.873,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.862,
      "ci_low": 0.851,
      "ci_high": 0.873,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.864,
      "ci_low": 0.853,
      "ci_high": 0.875,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.861,
      "ci_low": 0.85,
      "ci_high": 0.873,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.859,
      "ci_low": 0.848,
      "ci_high": 0.871,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.77,
      "ci_low": 0.753,
      "ci_high": 0.787,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.757,
      "ci_low": 0.74,
      "ci_high": 0.775,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.763,
      "ci_low": 0.746,
      "ci_high": 0.78,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.765,
      "ci_low": 0.748,
      "ci_high": 0.782,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.759,
      "ci_low": 0.742,
      "ci_high": 0.776,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.767,
      "ci_low": 0.75,
      "ci_high": 0.784,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.754,
      "ci_low": 0.737,
      "ci_high": 0.771,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.757,
      "ci_low": 0.739,
      "ci_high": 0.774,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.751,
      "ci_low": 0.733,
      "ci_high": 0.768,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.753,
      "ci_low": 0.736,
      "ci_high": 0.77,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.756,
      "ci_low": 0.738,
      "ci_high": 0.773,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.752,
      "ci_low": 0.735,
      "ci_high": 0.77,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.755,
      "ci_low": 0.738,
      "ci_high": 0.773,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.754,
      "ci_low": 0.736,
      "ci_high": 0.771,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.76,
      "ci_low": 0.743,
      "ci_high": 0.777,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.753,
      "ci_low": 0.735,
      "ci_high": 0.77,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.756,
      "ci_low": 0.738,
      "ci_high": 0.773,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.757,
      "ci_low": 0.74,
      "ci_high": 0.774,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.758,
      "ci_low": 0.741,
      "ci_high": 0.776,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.758,
      "ci_low": 0.741,
      "ci_high": 0.776,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.754,
      "ci_low": 0.737,
      "ci_high": 0.772,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.71,
      "ci_low": 0.697,
      "ci_high": 0.723,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.711,
      "ci_low": 0.698,
      "ci_high": 0.725,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.713,
      "ci_low": 0.7,
      "ci_high": 0.727,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.713,
      "ci_low": 0.7,
      "ci_high": 0.726,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.712,
      "ci_low": 0.698,
      "ci_high": 0.725,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.712,
      "ci_low": 0.698,
      "ci_high": 0.725,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.713,
      "ci_low": 0.7,
      "ci_high": 0.727,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.708,
      "ci_low": 0.695,
      "ci_high": 0.722,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.709,
      "ci_low": 0.695,
      "ci_high": 0.722,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.711,
      "ci_low": 0.698,
      "ci_high": 0.725,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.709,
      "ci_low": 0.695,
      "ci_high": 0.722,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.708,
      "ci_low": 0.695,
      "ci_high": 0.722,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.708,
      "ci_low": 0.694,
      "ci_high": 0.721,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.71,
      "ci_low": 0.697,
      "ci_high": 0.724,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.71,
      "ci_low": 0.696,
      "ci_high": 0.723,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.71,
      "ci_low": 0.697,
      "ci_high": 0.723,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.709,
      "ci_low": 0.696,
      "ci_high": 0.723,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.709,
      "ci_low": 0.695,
      "ci_high": 0.722,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.708,
      "ci_low": 0.695,
      "ci_high": 0.722,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.708,
      "ci_low": 0.695,
      "ci_high": 0.722,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.71,
      "ci_low": 0.696,
      "ci_high": 0.723,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.655,
      "ci_low": 0.634,
      "ci_high": 0.675,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.661,
      "ci_low": 0.64,
      "ci_high": 0.681,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.659,
      "ci_low": 0.638,
      "ci_high": 0.68,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.656,
      "ci_low": 0.636,
      "ci_high": 0.676,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.661,
      "ci_low": 0.64,
      "ci_high": 0.682,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.658,
      "ci_low": 0.637,
      "ci_high": 0.678,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.658,
      "ci_low": 0.638,
      "ci_high": 0.678,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.657,
      "ci_low": 0.636,
      "ci_high": 0.677,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.657,
      "ci_low": 0.635,
      "ci_high": 0.677,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.656,
      "ci_low": 0.635,
      "ci_high": 0.676,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.656,
      "ci_low": 0.635,
      "ci_high": 0.676,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.656,
      "ci_low": 0.635,
      "ci_high": 0.677,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.657,
      "ci_low": 0.636,
      "ci_high": 0.677,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.658,
      "ci_low": 0.637,
      "ci_high": 0.678,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.667,
      "ci_low": 0.647,
      "ci_high": 0.688,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.661,
      "ci_low": 0.64,
      "ci_high": 0.681,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.659,
      "ci_low": 0.638,
      "ci_high": 0.68,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.66,
      "ci_low": 0.639,
      "ci_high": 0.68,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.663,
      "ci_low": 0.642,
      "ci_high": 0.684,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.661,
      "ci_low": 0.64,
      "ci_high": 0.682,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.658,
      "ci_low": 0.638,
      "ci_high": 0.679,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.356,
      "ci_low": 0.324,
      "ci_high": 0.389,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.364,
      "ci_low": 0.331,
      "ci_high": 0.396,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.364,
      "ci_low": 0.331,
      "ci_high": 0.397,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.362,
      "ci_low": 0.331,
      "ci_high": 0.396,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.35,
      "ci_low": 0.318,
      "ci_high": 0.383,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.36,
      "ci_low": 0.328,
      "ci_high": 0.392,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.361,
      "ci_low": 0.33,
      "ci_high": 0.395,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.346,
      "ci_low": 0.315,
      "ci_high": 0.378,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.355,
      "ci_low": 0.324,
      "ci_high": 0.389,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.35,
      "ci_low": 0.318,
      "ci_high": 0.383,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.354,
      "ci_low": 0.322,
      "ci_high": 0.387,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.356,
      "ci_low": 0.325,
      "ci_high": 0.389,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.359,
      "ci_low": 0.327,
      "ci_high": 0.391,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.358,
      "ci_low": 0.325,
      "ci_high": 0.39,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.347,
      "ci_low": 0.315,
      "ci_high": 0.379,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.344,
      "ci_low": 0.312,
      "ci_high": 0.377,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.352,
      "ci_low": 0.319,
      "ci_high": 0.385,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.352,
      "ci_low": 0.319,
      "ci_high": 0.385,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.353,
      "ci_low": 0.322,
      "ci_high": 0.385,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.35,
      "ci_low": 0.318,
      "ci_high": 0.383,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.353,
      "ci_low": 0.321,
      "ci_high": 0.385,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.511,
      "ci_low": 0.505,
      "ci_high": 0.517,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.512,
      "ci_low": 0.506,
      "ci_high": 0.518,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.884,
      "ci_low": 0.873,
      "ci_high": 0.895,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.508,
      "ci_low": 0.502,
      "ci_high": 0.515,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.509,
      "ci_low": 0.503,
      "ci_high": 0.515,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.513,
      "ci_low": 0.507,
      "ci_high": 0.519,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.881,
      "ci_low": 0.87,
      "ci_high": 0.892,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.885,
      "ci_low": 0.874,
      "ci_high": 0.897,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.885,
      "ci_low": 0.874,
      "ci_high": 0.896,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.882,
      "ci_low": 0.871,
      "ci_high": 0.893,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.884,
      "ci_low": 0.873,
      "ci_high": 0.896,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.885,
      "ci_low": 0.874,
      "ci_high": 0.897,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.885,
      "ci_low": 0.874,
      "ci_high": 0.896,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.884,
      "ci_low": 0.873,
      "ci_high": 0.895,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.519,
      "ci_low": 0.512,
      "ci_high": 0.526,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.521,
      "ci_low": 0.514,
      "ci_high": 0.528,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.887,
      "ci_low": 0.876,
      "ci_high": 0.898,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.524,
      "ci_low": 0.516,
      "ci_high": 0.532,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.521,
      "ci_low": 0.514,
      "ci_high": 0.529,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.519,
      "ci_low": 0.512,
      "ci_high": 0.526,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.887,
      "ci_low": 0.876,
      "ci_high": 0.898,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.501,
      "ci_low": 0.481,
      "ci_high": 0.521,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.51,
      "ci_low": 0.49,
      "ci_high": 0.53,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.863,
      "ci_low": 0.85,
      "ci_high": 0.877,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.507,
      "ci_low": 0.487,
      "ci_high": 0.527,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.509,
      "ci_low": 0.489,
      "ci_high": 0.529,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.509,
      "ci_low": 0.489,
      "ci_high": 0.53,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.855,
      "ci_low": 0.841,
      "ci_high": 0.87,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.875,
      "ci_low": 0.862,
      "ci_high": 0.888,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.873,
      "ci_low": 0.86,
      "ci_high": 0.886,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.874,
      "ci_low": 0.861,
      "ci_high": 0.888,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.874,
      "ci_low": 0.861,
      "ci_high": 0.888,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.877,
      "ci_low": 0.863,
      "ci_high": 0.889,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.875,
      "ci_low": 0.862,
      "ci_high": 0.888,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.873,
      "ci_low": 0.859,
      "ci_high": 0.886,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.515,
      "ci_low": 0.495,
      "ci_high": 0.535,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.516,
      "ci_low": 0.496,
      "ci_high": 0.536,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.871,
      "ci_low": 0.857,
      "ci_high": 0.884,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.519,
      "ci_low": 0.5,
      "ci_high": 0.54,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.517,
      "ci_low": 0.497,
      "ci_high": 0.538,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.52,
      "ci_low": 0.5,
      "ci_high": 0.541,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.871,
      "ci_low": 0.857,
      "ci_high": 0.884,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.268,
      "ci_low": 0.255,
      "ci_high": 0.281,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.268,
      "ci_low": 0.255,
      "ci_high": 0.281,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.855,
      "ci_low": 0.844,
      "ci_high": 0.865,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.264,
      "ci_low": 0.251,
      "ci_high": 0.277,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.268,
      "ci_low": 0.255,
      "ci_high": 0.282,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.27,
      "ci_low": 0.256,
      "ci_high": 0.283,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.856,
      "ci_low": 0.846,
      "ci_high": 0.866,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.858,
      "ci_low": 0.848,
      "ci_high": 0.869,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.854,
      "ci_low": 0.843,
      "ci_high": 0.865,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.858,
      "ci_low": 0.848,
      "ci_high": 0.869,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.856,
      "ci_low": 0.846,
      "ci_high": 0.866,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.856,
      "ci_low": 0.846,
      "ci_high": 0.867,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.858,
      "ci_low": 0.847,
      "ci_high": 0.868,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.858,
      "ci_low": 0.847,
      "ci_high": 0.868,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.271,
      "ci_low": 0.258,
      "ci_high": 0.284,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.273,
      "ci_low": 0.259,
      "ci_high": 0.286,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.858,
      "ci_low": 0.848,
      "ci_high": 0.869,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.271,
      "ci_low": 0.257,
      "ci_high": 0.284,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.271,
      "ci_low": 0.258,
      "ci_high": 0.284,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.274,
      "ci_low": 0.261,
      "ci_high": 0.287,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.86,
      "ci_low": 0.85,
      "ci_high": 0.87,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.347,
      "ci_low": 0.328,
      "ci_high": 0.368,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.35,
      "ci_low": 0.33,
      "ci_high": 0.371,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.84,
      "ci_low": 0.824,
      "ci_high": 0.856,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.354,
      "ci_low": 0.333,
      "ci_high": 0.374,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.353,
      "ci_low": 0.332,
      "ci_high": 0.374,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.347,
      "ci_low": 0.326,
      "ci_high": 0.368,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.836,
      "ci_low": 0.82,
      "ci_high": 0.852,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.851,
      "ci_low": 0.835,
      "ci_high": 0.866,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.848,
      "ci_low": 0.832,
      "ci_high": 0.863,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.852,
      "ci_low": 0.836,
      "ci_high": 0.868,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.849,
      "ci_low": 0.834,
      "ci_high": 0.865,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.851,
      "ci_low": 0.835,
      "ci_high": 0.866,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.85,
      "ci_low": 0.834,
      "ci_high": 0.865,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.847,
      "ci_low": 0.831,
      "ci_high": 0.863,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.361,
      "ci_low": 0.34,
      "ci_high": 0.383,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.36,
      "ci_low": 0.34,
      "ci_high": 0.381,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.85,
      "ci_low": 0.835,
      "ci_high": 0.866,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.365,
      "ci_low": 0.344,
      "ci_high": 0.387,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.368,
      "ci_low": 0.347,
      "ci_high": 0.389,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.366,
      "ci_low": 0.345,
      "ci_high": 0.387,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.856,
      "ci_low": 0.841,
      "ci_high": 0.871,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.281,
      "ci_low": 0.251,
      "ci_high": 0.312,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.262,
      "ci_low": 0.234,
      "ci_high": 0.292,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.495,
      "ci_low": 0.46,
      "ci_high": 0.528,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.282,
      "ci_low": 0.253,
      "ci_high": 0.313,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.265,
      "ci_low": 0.236,
      "ci_high": 0.294,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.288,
      "ci_low": 0.259,
      "ci_high": 0.319,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.492,
      "ci_low": 0.459,
      "ci_high": 0.526,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.518,
      "ci_low": 0.485,
      "ci_high": 0.552,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.502,
      "ci_low": 0.468,
      "ci_high": 0.536,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.509,
      "ci_low": 0.474,
      "ci_high": 0.542,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.52,
      "ci_low": 0.486,
      "ci_high": 0.552,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.509,
      "ci_low": 0.474,
      "ci_high": 0.544,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.514,
      "ci_low": 0.48,
      "ci_high": 0.547,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.514,
      "ci_low": 0.48,
      "ci_high": 0.548,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.269,
      "ci_low": 0.24,
      "ci_high": 0.299,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.267,
      "ci_low": 0.237,
      "ci_high": 0.297,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.503,
      "ci_low": 0.47,
      "ci_high": 0.536,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.263,
      "ci_low": 0.234,
      "ci_high": 0.292,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.278,
      "ci_low": 0.248,
      "ci_high": 0.308,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.271,
      "ci_low": 0.241,
      "ci_high": 0.3,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.495,
      "ci_low": 0.461,
      "ci_high": 0.528,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.495,
      "ci_low": 0.487,
      "ci_high": 0.503,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.495,
      "ci_low": 0.488,
      "ci_high": 0.503,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.881,
      "ci_low": 0.871,
      "ci_high": 0.891,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.499,
      "ci_low": 0.491,
      "ci_high": 0.506,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.717,
      "ci_low": 0.704,
      "ci_high": 0.731,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.495,
      "ci_low": 0.488,
      "ci_high": 0.503,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.882,
      "ci_low": 0.871,
      "ci_high": 0.892,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.885,
      "ci_low": 0.875,
      "ci_high": 0.895,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.882,
      "ci_low": 0.872,
      "ci_high": 0.893,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.886,
      "ci_low": 0.876,
      "ci_high": 0.897,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.883,
      "ci_low": 0.873,
      "ci_high": 0.894,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.886,
      "ci_low": 0.875,
      "ci_high": 0.896,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.884,
      "ci_low": 0.873,
      "ci_high": 0.894,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.884,
      "ci_low": 0.874,
      "ci_high": 0.894,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.768,
      "ci_low": 0.752,
      "ci_high": 0.783,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.769,
      "ci_low": 0.753,
      "ci_high": 0.785,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.883,
      "ci_low": 0.873,
      "ci_high": 0.894,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.769,
      "ci_low": 0.754,
      "ci_high": 0.785,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.852,
      "ci_low": 0.84,
      "ci_high": 0.865,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.774,
      "ci_low": 0.759,
      "ci_high": 0.789,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.883,
      "ci_low": 0.873,
      "ci_high": 0.894,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.502,
      "ci_low": 0.481,
      "ci_high": 0.521,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.503,
      "ci_low": 0.484,
      "ci_high": 0.524,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.808,
      "ci_low": 0.792,
      "ci_high": 0.824,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.503,
      "ci_low": 0.483,
      "ci_high": 0.523,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.6,
      "ci_low": 0.58,
      "ci_high": 0.619,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.502,
      "ci_low": 0.482,
      "ci_high": 0.522,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.806,
      "ci_low": 0.79,
      "ci_high": 0.822,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.811,
      "ci_low": 0.795,
      "ci_high": 0.828,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.814,
      "ci_low": 0.798,
      "ci_high": 0.83,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.811,
      "ci_low": 0.795,
      "ci_high": 0.827,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.811,
      "ci_low": 0.795,
      "ci_high": 0.827,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.809,
      "ci_low": 0.794,
      "ci_high": 0.825,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.809,
      "ci_low": 0.794,
      "ci_high": 0.825,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.813,
      "ci_low": 0.798,
      "ci_high": 0.829,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.582,
      "ci_low": 0.561,
      "ci_high": 0.601,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.587,
      "ci_low": 0.567,
      "ci_high": 0.607,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.811,
      "ci_low": 0.795,
      "ci_high": 0.827,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.581,
      "ci_low": 0.56,
      "ci_high": 0.601,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.67,
      "ci_low": 0.65,
      "ci_high": 0.689,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.582,
      "ci_low": 0.562,
      "ci_high": 0.601,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.812,
      "ci_low": 0.796,
      "ci_high": 0.828,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.267,
      "ci_low": 0.254,
      "ci_high": 0.28,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.268,
      "ci_low": 0.255,
      "ci_high": 0.282,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.789,
      "ci_low": 0.777,
      "ci_high": 0.801,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.266,
      "ci_low": 0.253,
      "ci_high": 0.279,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.307,
      "ci_low": 0.293,
      "ci_high": 0.321,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.268,
      "ci_low": 0.255,
      "ci_high": 0.281,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.785,
      "ci_low": 0.773,
      "ci_high": 0.797,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.788,
      "ci_low": 0.776,
      "ci_high": 0.801,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.788,
      "ci_low": 0.776,
      "ci_high": 0.801,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.789,
      "ci_low": 0.777,
      "ci_high": 0.801,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.788,
      "ci_low": 0.776,
      "ci_high": 0.801,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.788,
      "ci_low": 0.776,
      "ci_high": 0.8,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.789,
      "ci_low": 0.777,
      "ci_high": 0.801,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.791,
      "ci_low": 0.779,
      "ci_high": 0.803,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.472,
      "ci_low": 0.457,
      "ci_high": 0.486,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.474,
      "ci_low": 0.459,
      "ci_high": 0.489,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.787,
      "ci_low": 0.775,
      "ci_high": 0.8,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.469,
      "ci_low": 0.454,
      "ci_high": 0.483,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.564,
      "ci_low": 0.549,
      "ci_high": 0.578,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.471,
      "ci_low": 0.456,
      "ci_high": 0.486,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.791,
      "ci_low": 0.779,
      "ci_high": 0.803,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.35,
      "ci_low": 0.329,
      "ci_high": 0.372,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.348,
      "ci_low": 0.328,
      "ci_high": 0.369,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.764,
      "ci_low": 0.745,
      "ci_high": 0.782,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.35,
      "ci_low": 0.33,
      "ci_high": 0.371,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.355,
      "ci_low": 0.334,
      "ci_high": 0.376,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.348,
      "ci_low": 0.328,
      "ci_high": 0.369,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.772,
      "ci_low": 0.753,
      "ci_high": 0.789,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.762,
      "ci_low": 0.744,
      "ci_high": 0.781,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.767,
      "ci_low": 0.748,
      "ci_high": 0.784,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.764,
      "ci_low": 0.745,
      "ci_high": 0.782,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.765,
      "ci_low": 0.746,
      "ci_high": 0.784,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.768,
      "ci_low": 0.749,
      "ci_high": 0.786,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.766,
      "ci_low": 0.748,
      "ci_high": 0.784,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.772,
      "ci_low": 0.753,
      "ci_high": 0.79,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.469,
      "ci_low": 0.447,
      "ci_high": 0.49,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.474,
      "ci_low": 0.452,
      "ci_high": 0.495,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.764,
      "ci_low": 0.745,
      "ci_high": 0.782,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.467,
      "ci_low": 0.445,
      "ci_high": 0.489,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.54,
      "ci_low": 0.518,
      "ci_high": 0.561,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.471,
      "ci_low": 0.449,
      "ci_high": 0.492,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.767,
      "ci_low": 0.748,
      "ci_high": 0.785,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.277,
      "ci_low": 0.247,
      "ci_high": 0.308,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.272,
      "ci_low": 0.242,
      "ci_high": 0.302,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.411,
      "ci_low": 0.378,
      "ci_high": 0.445,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.273,
      "ci_low": 0.243,
      "ci_high": 0.304,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.259,
      "ci_low": 0.229,
      "ci_high": 0.288,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.275,
      "ci_low": 0.246,
      "ci_high": 0.305,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.414,
      "ci_low": 0.38,
      "ci_high": 0.447,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.402,
      "ci_low": 0.369,
      "ci_high": 0.434,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.416,
      "ci_low": 0.384,
      "ci_high": 0.451,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.408,
      "ci_low": 0.375,
      "ci_high": 0.441,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.405,
      "ci_low": 0.372,
      "ci_high": 0.439,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.398,
      "ci_low": 0.365,
      "ci_high": 0.433,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.397,
      "ci_low": 0.364,
      "ci_high": 0.43,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.41,
      "ci_low": 0.377,
      "ci_high": 0.443,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.271,
      "ci_low": 0.241,
      "ci_high": 0.3,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.273,
      "ci_low": 0.243,
      "ci_high": 0.304,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.409,
      "ci_low": 0.375,
      "ci_high": 0.442,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.272,
      "ci_low": 0.242,
      "ci_high": 0.303,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.318,
      "ci_low": 0.287,
      "ci_high": 0.349,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.269,
      "ci_low": 0.24,
      "ci_high": 0.3,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.411,
      "ci_low": 0.379,
      "ci_high": 0.445,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.794,
      "ci_low": 0.782,
      "ci_high": 0.806,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.825,
      "ci_low": 0.814,
      "ci_high": 0.836,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.814,
      "ci_low": 0.802,
      "ci_high": 0.825,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.792,
      "ci_low": 0.781,
      "ci_high": 0.803,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.819,
      "ci_low": 0.807,
      "ci_high": 0.83,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.793,
      "ci_low": 0.78,
      "ci_high": 0.805,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.818,
      "ci_low": 0.808,
      "ci_high": 0.829,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.851,
      "ci_low": 0.84,
      "ci_high": 0.862,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.845,
      "ci_low": 0.833,
      "ci_high": 0.856,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.844,
      "ci_low": 0.833,
      "ci_high": 0.855,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.844,
      "ci_low": 0.834,
      "ci_high": 0.855,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.841,
      "ci_low": 0.83,
      "ci_high": 0.852,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.847,
      "ci_low": 0.836,
      "ci_high": 0.858,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.844,
      "ci_low": 0.833,
      "ci_high": 0.855,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.834,
      "ci_low": 0.823,
      "ci_high": 0.845,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.841,
      "ci_low": 0.83,
      "ci_high": 0.852,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.843,
      "ci_low": 0.831,
      "ci_high": 0.853,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.845,
      "ci_low": 0.834,
      "ci_high": 0.856,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.839,
      "ci_low": 0.828,
      "ci_high": 0.85,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.84,
      "ci_low": 0.829,
      "ci_high": 0.851,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.838,
      "ci_low": 0.828,
      "ci_high": 0.849,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.814,
      "ci_low": 0.798,
      "ci_high": 0.829,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.844,
      "ci_low": 0.83,
      "ci_high": 0.859,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.831,
      "ci_low": 0.816,
      "ci_high": 0.846,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.825,
      "ci_low": 0.81,
      "ci_high": 0.841,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.834,
      "ci_low": 0.819,
      "ci_high": 0.849,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.817,
      "ci_low": 0.801,
      "ci_high": 0.832,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.843,
      "ci_low": 0.828,
      "ci_high": 0.858,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.831,
      "ci_low": 0.816,
      "ci_high": 0.847,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.838,
      "ci_low": 0.823,
      "ci_high": 0.852,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.837,
      "ci_low": 0.822,
      "ci_high": 0.852,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.833,
      "ci_low": 0.818,
      "ci_high": 0.848,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.835,
      "ci_low": 0.82,
      "ci_high": 0.85,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.835,
      "ci_low": 0.82,
      "ci_high": 0.85,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.84,
      "ci_low": 0.825,
      "ci_high": 0.855,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.835,
      "ci_low": 0.82,
      "ci_high": 0.85,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.844,
      "ci_low": 0.829,
      "ci_high": 0.858,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.836,
      "ci_low": 0.821,
      "ci_high": 0.851,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.837,
      "ci_low": 0.822,
      "ci_high": 0.852,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.835,
      "ci_low": 0.82,
      "ci_high": 0.85,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.841,
      "ci_low": 0.826,
      "ci_high": 0.855,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.84,
      "ci_low": 0.825,
      "ci_high": 0.855,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.672,
      "ci_low": 0.658,
      "ci_high": 0.686,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.748,
      "ci_low": 0.735,
      "ci_high": 0.761,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.718,
      "ci_low": 0.704,
      "ci_high": 0.731,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.672,
      "ci_low": 0.658,
      "ci_high": 0.686,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.706,
      "ci_low": 0.692,
      "ci_high": 0.72,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.681,
      "ci_low": 0.667,
      "ci_high": 0.695,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.734,
      "ci_low": 0.721,
      "ci_high": 0.748,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.828,
      "ci_low": 0.816,
      "ci_high": 0.839,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.832,
      "ci_low": 0.821,
      "ci_high": 0.843,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.834,
      "ci_low": 0.823,
      "ci_high": 0.845,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.828,
      "ci_low": 0.817,
      "ci_high": 0.84,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.831,
      "ci_low": 0.82,
      "ci_high": 0.842,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.83,
      "ci_low": 0.818,
      "ci_high": 0.841,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.827,
      "ci_low": 0.815,
      "ci_high": 0.838,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.828,
      "ci_low": 0.816,
      "ci_high": 0.839,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.832,
      "ci_low": 0.821,
      "ci_high": 0.843,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.83,
      "ci_low": 0.819,
      "ci_high": 0.842,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.827,
      "ci_low": 0.815,
      "ci_high": 0.838,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.826,
      "ci_low": 0.815,
      "ci_high": 0.838,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.827,
      "ci_low": 0.816,
      "ci_high": 0.838,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.831,
      "ci_low": 0.82,
      "ci_high": 0.842,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.696,
      "ci_low": 0.675,
      "ci_high": 0.715,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.748,
      "ci_low": 0.729,
      "ci_high": 0.767,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.717,
      "ci_low": 0.697,
      "ci_high": 0.737,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.706,
      "ci_low": 0.686,
      "ci_high": 0.725,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.718,
      "ci_low": 0.698,
      "ci_high": 0.737,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.714,
      "ci_low": 0.694,
      "ci_high": 0.733,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.734,
      "ci_low": 0.714,
      "ci_high": 0.753,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.824,
      "ci_low": 0.807,
      "ci_high": 0.84,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.819,
      "ci_low": 0.802,
      "ci_high": 0.835,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.824,
      "ci_low": 0.807,
      "ci_high": 0.84,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.818,
      "ci_low": 0.801,
      "ci_high": 0.835,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.821,
      "ci_low": 0.804,
      "ci_high": 0.838,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.818,
      "ci_low": 0.801,
      "ci_high": 0.835,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.819,
      "ci_low": 0.801,
      "ci_high": 0.836,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.818,
      "ci_low": 0.8,
      "ci_high": 0.835,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.814,
      "ci_low": 0.797,
      "ci_high": 0.831,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.815,
      "ci_low": 0.798,
      "ci_high": 0.832,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.813,
      "ci_low": 0.796,
      "ci_high": 0.83,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.819,
      "ci_low": 0.801,
      "ci_high": 0.836,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.818,
      "ci_low": 0.801,
      "ci_high": 0.835,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.814,
      "ci_low": 0.796,
      "ci_high": 0.831,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.418,
      "ci_low": 0.385,
      "ci_high": 0.452,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.448,
      "ci_low": 0.415,
      "ci_high": 0.482,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.402,
      "ci_low": 0.368,
      "ci_high": 0.435,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.389,
      "ci_low": 0.355,
      "ci_high": 0.421,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.434,
      "ci_low": 0.4,
      "ci_high": 0.467,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.406,
      "ci_low": 0.373,
      "ci_high": 0.44,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.445,
      "ci_low": 0.41,
      "ci_high": 0.478,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.491,
      "ci_low": 0.458,
      "ci_high": 0.526,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.499,
      "ci_low": 0.465,
      "ci_high": 0.534,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.487,
      "ci_low": 0.453,
      "ci_high": 0.522,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.491,
      "ci_low": 0.458,
      "ci_high": 0.524,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.491,
      "ci_low": 0.458,
      "ci_high": 0.524,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.493,
      "ci_low": 0.46,
      "ci_high": 0.527,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.486,
      "ci_low": 0.453,
      "ci_high": 0.52,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.482,
      "ci_low": 0.449,
      "ci_high": 0.515,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.491,
      "ci_low": 0.458,
      "ci_high": 0.524,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.495,
      "ci_low": 0.46,
      "ci_high": 0.529,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.495,
      "ci_low": 0.46,
      "ci_high": 0.528,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.498,
      "ci_low": 0.465,
      "ci_high": 0.533,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.511,
      "ci_low": 0.477,
      "ci_high": 0.546,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.487,
      "ci_low": 0.454,
      "ci_high": 0.521,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.794,
      "ci_low": 0.781,
      "ci_high": 0.806,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.818,
      "ci_low": 0.805,
      "ci_high": 0.83,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.824,
      "ci_low": 0.812,
      "ci_high": 0.836,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.815,
      "ci_low": 0.803,
      "ci_high": 0.827,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.824,
      "ci_low": 0.812,
      "ci_high": 0.835,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.826,
      "ci_low": 0.815,
      "ci_high": 0.838,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.815,
      "ci_low": 0.803,
      "ci_high": 0.828,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.836,
      "ci_low": 0.825,
      "ci_high": 0.848,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.843,
      "ci_low": 0.832,
      "ci_high": 0.855,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.843,
      "ci_low": 0.831,
      "ci_high": 0.854,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.839,
      "ci_low": 0.828,
      "ci_high": 0.85,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.843,
      "ci_low": 0.832,
      "ci_high": 0.855,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.845,
      "ci_low": 0.834,
      "ci_high": 0.857,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.843,
      "ci_low": 0.832,
      "ci_high": 0.854,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.859,
      "ci_low": 0.848,
      "ci_high": 0.87,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.86,
      "ci_low": 0.849,
      "ci_high": 0.871,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.86,
      "ci_low": 0.85,
      "ci_high": 0.871,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.86,
      "ci_low": 0.849,
      "ci_high": 0.871,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.86,
      "ci_low": 0.849,
      "ci_high": 0.871,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.86,
      "ci_low": 0.85,
      "ci_high": 0.872,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.86,
      "ci_low": 0.849,
      "ci_high": 0.872,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.73,
      "ci_low": 0.713,
      "ci_high": 0.748,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.733,
      "ci_low": 0.715,
      "ci_high": 0.75,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.749,
      "ci_low": 0.732,
      "ci_high": 0.767,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.741,
      "ci_low": 0.723,
      "ci_high": 0.759,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.743,
      "ci_low": 0.726,
      "ci_high": 0.761,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.745,
      "ci_low": 0.727,
      "ci_high": 0.762,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.74,
      "ci_low": 0.723,
      "ci_high": 0.758,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.754,
      "ci_low": 0.736,
      "ci_high": 0.77,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.76,
      "ci_low": 0.743,
      "ci_high": 0.778,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.755,
      "ci_low": 0.737,
      "ci_high": 0.772,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.767,
      "ci_low": 0.75,
      "ci_high": 0.784,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.774,
      "ci_low": 0.757,
      "ci_high": 0.791,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.755,
      "ci_low": 0.738,
      "ci_high": 0.772,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.756,
      "ci_low": 0.738,
      "ci_high": 0.773,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.778,
      "ci_low": 0.761,
      "ci_high": 0.794,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.775,
      "ci_low": 0.759,
      "ci_high": 0.792,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.778,
      "ci_low": 0.761,
      "ci_high": 0.794,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.777,
      "ci_low": 0.76,
      "ci_high": 0.794,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.78,
      "ci_low": 0.763,
      "ci_high": 0.797,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.781,
      "ci_low": 0.765,
      "ci_high": 0.797,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.776,
      "ci_low": 0.759,
      "ci_high": 0.792,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.793,
      "ci_low": 0.781,
      "ci_high": 0.805,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.797,
      "ci_low": 0.785,
      "ci_high": 0.809,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.802,
      "ci_low": 0.791,
      "ci_high": 0.814,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.8,
      "ci_low": 0.788,
      "ci_high": 0.812,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.806,
      "ci_low": 0.794,
      "ci_high": 0.817,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.827,
      "ci_low": 0.816,
      "ci_high": 0.839,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.807,
      "ci_low": 0.795,
      "ci_high": 0.818,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.86,
      "ci_low": 0.849,
      "ci_high": 0.87,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.862,
      "ci_low": 0.852,
      "ci_high": 0.872,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.861,
      "ci_low": 0.85,
      "ci_high": 0.871,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.857,
      "ci_low": 0.847,
      "ci_high": 0.868,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.861,
      "ci_low": 0.851,
      "ci_high": 0.871,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.868,
      "ci_low": 0.858,
      "ci_high": 0.878,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.863,
      "ci_low": 0.853,
      "ci_high": 0.873,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.886,
      "ci_low": 0.876,
      "ci_high": 0.895,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.886,
      "ci_low": 0.877,
      "ci_high": 0.896,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.885,
      "ci_low": 0.875,
      "ci_high": 0.894,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.886,
      "ci_low": 0.876,
      "ci_high": 0.895,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.888,
      "ci_low": 0.878,
      "ci_high": 0.897,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.885,
      "ci_low": 0.876,
      "ci_high": 0.895,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.887,
      "ci_low": 0.877,
      "ci_high": 0.896,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.763,
      "ci_low": 0.744,
      "ci_high": 0.781,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.764,
      "ci_low": 0.745,
      "ci_high": 0.782,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.786,
      "ci_low": 0.769,
      "ci_high": 0.804,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.774,
      "ci_low": 0.756,
      "ci_high": 0.792,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.781,
      "ci_low": 0.763,
      "ci_high": 0.799,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.789,
      "ci_low": 0.771,
      "ci_high": 0.807,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.778,
      "ci_low": 0.76,
      "ci_high": 0.797,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.819,
      "ci_low": 0.802,
      "ci_high": 0.835,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.826,
      "ci_low": 0.809,
      "ci_high": 0.842,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.822,
      "ci_low": 0.806,
      "ci_high": 0.839,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.82,
      "ci_low": 0.803,
      "ci_high": 0.836,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.822,
      "ci_low": 0.805,
      "ci_high": 0.839,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.823,
      "ci_low": 0.806,
      "ci_high": 0.84,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.822,
      "ci_low": 0.805,
      "ci_high": 0.838,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.86,
      "ci_low": 0.844,
      "ci_high": 0.875,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.86,
      "ci_low": 0.844,
      "ci_high": 0.875,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.86,
      "ci_low": 0.844,
      "ci_high": 0.875,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.86,
      "ci_low": 0.844,
      "ci_high": 0.875,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.858,
      "ci_low": 0.842,
      "ci_high": 0.873,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.861,
      "ci_low": 0.846,
      "ci_high": 0.876,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.859,
      "ci_low": 0.844,
      "ci_high": 0.874,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.458,
      "ci_low": 0.424,
      "ci_high": 0.492,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.437,
      "ci_low": 0.403,
      "ci_high": 0.471,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.454,
      "ci_low": 0.421,
      "ci_high": 0.487,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.433,
      "ci_low": 0.399,
      "ci_high": 0.465,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.427,
      "ci_low": 0.395,
      "ci_high": 0.46,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.482,
      "ci_low": 0.447,
      "ci_high": 0.516,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.428,
      "ci_low": 0.395,
      "ci_high": 0.46,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.509,
      "ci_low": 0.474,
      "ci_high": 0.542,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.518,
      "ci_low": 0.485,
      "ci_high": 0.552,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.508,
      "ci_low": 0.474,
      "ci_high": 0.544,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.516,
      "ci_low": 0.483,
      "ci_high": 0.549,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.516,
      "ci_low": 0.483,
      "ci_high": 0.549,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.529,
      "ci_low": 0.496,
      "ci_high": 0.564,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.524,
      "ci_low": 0.49,
      "ci_high": 0.558,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.551,
      "ci_low": 0.516,
      "ci_high": 0.585,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.557,
      "ci_low": 0.523,
      "ci_high": 0.59,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.548,
      "ci_low": 0.515,
      "ci_high": 0.583,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.552,
      "ci_low": 0.518,
      "ci_high": 0.585,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.552,
      "ci_low": 0.52,
      "ci_high": 0.585,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.546,
      "ci_low": 0.513,
      "ci_high": 0.579,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.554,
      "ci_low": 0.522,
      "ci_high": 0.588,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.859,
      "ci_low": 0.848,
      "ci_high": 0.869,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.859,
      "ci_low": 0.848,
      "ci_high": 0.87,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.859,
      "ci_low": 0.848,
      "ci_high": 0.869,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.861,
      "ci_low": 0.85,
      "ci_high": 0.871,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.862,
      "ci_low": 0.851,
      "ci_high": 0.872,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.861,
      "ci_low": 0.85,
      "ci_high": 0.871,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.86,
      "ci_low": 0.849,
      "ci_high": 0.87,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.86,
      "ci_low": 0.849,
      "ci_high": 0.871,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.86,
      "ci_low": 0.849,
      "ci_high": 0.871,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.861,
      "ci_low": 0.85,
      "ci_high": 0.871,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.86,
      "ci_low": 0.85,
      "ci_high": 0.871,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.859,
      "ci_low": 0.848,
      "ci_high": 0.87,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.858,
      "ci_low": 0.847,
      "ci_high": 0.869,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.86,
      "ci_low": 0.849,
      "ci_high": 0.871,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.861,
      "ci_low": 0.85,
      "ci_high": 0.872,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.862,
      "ci_low": 0.851,
      "ci_high": 0.872,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.858,
      "ci_low": 0.847,
      "ci_high": 0.868,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.861,
      "ci_low": 0.85,
      "ci_high": 0.872,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.859,
      "ci_low": 0.848,
      "ci_high": 0.87,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.861,
      "ci_low": 0.85,
      "ci_high": 0.871,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.859,
      "ci_low": 0.848,
      "ci_high": 0.869,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.829,
      "ci_low": 0.814,
      "ci_high": 0.844,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.829,
      "ci_low": 0.814,
      "ci_high": 0.844,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.83,
      "ci_low": 0.815,
      "ci_high": 0.845,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.828,
      "ci_low": 0.812,
      "ci_high": 0.843,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.831,
      "ci_low": 0.815,
      "ci_high": 0.846,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.825,
      "ci_low": 0.81,
      "ci_high": 0.84,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.829,
      "ci_low": 0.814,
      "ci_high": 0.844,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.829,
      "ci_low": 0.814,
      "ci_high": 0.844,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.828,
      "ci_low": 0.813,
      "ci_high": 0.844,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.828,
      "ci_low": 0.813,
      "ci_high": 0.844,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.826,
      "ci_low": 0.811,
      "ci_high": 0.841,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.827,
      "ci_low": 0.811,
      "ci_high": 0.842,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.827,
      "ci_low": 0.811,
      "ci_high": 0.842,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.829,
      "ci_low": 0.814,
      "ci_high": 0.844,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.829,
      "ci_low": 0.814,
      "ci_high": 0.844,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.828,
      "ci_low": 0.812,
      "ci_high": 0.843,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.83,
      "ci_low": 0.815,
      "ci_high": 0.845,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.831,
      "ci_low": 0.816,
      "ci_high": 0.847,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.832,
      "ci_low": 0.817,
      "ci_high": 0.847,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.83,
      "ci_low": 0.814,
      "ci_high": 0.844,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.828,
      "ci_low": 0.813,
      "ci_high": 0.843,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.829,
      "ci_low": 0.818,
      "ci_high": 0.841,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.832,
      "ci_low": 0.821,
      "ci_high": 0.844,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.835,
      "ci_low": 0.824,
      "ci_high": 0.846,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.832,
      "ci_low": 0.82,
      "ci_high": 0.843,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.831,
      "ci_low": 0.82,
      "ci_high": 0.842,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.829,
      "ci_low": 0.818,
      "ci_high": 0.84,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.834,
      "ci_low": 0.823,
      "ci_high": 0.845,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.836,
      "ci_low": 0.825,
      "ci_high": 0.847,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.835,
      "ci_low": 0.824,
      "ci_high": 0.846,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.833,
      "ci_low": 0.822,
      "ci_high": 0.844,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.837,
      "ci_low": 0.826,
      "ci_high": 0.848,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.836,
      "ci_low": 0.825,
      "ci_high": 0.847,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.837,
      "ci_low": 0.826,
      "ci_high": 0.848,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.833,
      "ci_low": 0.821,
      "ci_high": 0.844,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.835,
      "ci_low": 0.824,
      "ci_high": 0.846,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.834,
      "ci_low": 0.823,
      "ci_high": 0.845,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.834,
      "ci_low": 0.823,
      "ci_high": 0.845,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.835,
      "ci_low": 0.824,
      "ci_high": 0.846,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.834,
      "ci_low": 0.823,
      "ci_high": 0.845,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.836,
      "ci_low": 0.825,
      "ci_high": 0.847,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.837,
      "ci_low": 0.826,
      "ci_high": 0.847,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.872,
      "ci_low": 0.857,
      "ci_high": 0.887,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.873,
      "ci_low": 0.858,
      "ci_high": 0.887,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.876,
      "ci_low": 0.862,
      "ci_high": 0.89,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.873,
      "ci_low": 0.858,
      "ci_high": 0.887,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.872,
      "ci_low": 0.857,
      "ci_high": 0.886,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.869,
      "ci_low": 0.854,
      "ci_high": 0.883,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.874,
      "ci_low": 0.859,
      "ci_high": 0.888,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.874,
      "ci_low": 0.859,
      "ci_high": 0.889,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.878,
      "ci_low": 0.863,
      "ci_high": 0.892,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.88,
      "ci_low": 0.866,
      "ci_high": 0.894,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.881,
      "ci_low": 0.867,
      "ci_high": 0.895,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.88,
      "ci_low": 0.866,
      "ci_high": 0.894,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.876,
      "ci_low": 0.861,
      "ci_high": 0.89,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.881,
      "ci_low": 0.867,
      "ci_high": 0.894,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.873,
      "ci_low": 0.858,
      "ci_high": 0.887,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.874,
      "ci_low": 0.859,
      "ci_high": 0.888,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.879,
      "ci_low": 0.865,
      "ci_high": 0.893,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.875,
      "ci_low": 0.86,
      "ci_high": 0.889,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.878,
      "ci_low": 0.863,
      "ci_high": 0.892,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.875,
      "ci_low": 0.861,
      "ci_high": 0.889,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.876,
      "ci_low": 0.861,
      "ci_high": 0.889,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.477,
      "ci_low": 0.443,
      "ci_high": 0.511,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.476,
      "ci_low": 0.442,
      "ci_high": 0.509,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.486,
      "ci_low": 0.453,
      "ci_high": 0.521,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.476,
      "ci_low": 0.442,
      "ci_high": 0.51,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.473,
      "ci_low": 0.439,
      "ci_high": 0.508,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.482,
      "ci_low": 0.447,
      "ci_high": 0.515,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.478,
      "ci_low": 0.445,
      "ci_high": 0.511,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.493,
      "ci_low": 0.459,
      "ci_high": 0.527,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.499,
      "ci_low": 0.465,
      "ci_high": 0.533,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.492,
      "ci_low": 0.459,
      "ci_high": 0.527,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.491,
      "ci_low": 0.458,
      "ci_high": 0.524,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.492,
      "ci_low": 0.458,
      "ci_high": 0.524,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.492,
      "ci_low": 0.459,
      "ci_high": 0.527,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.487,
      "ci_low": 0.454,
      "ci_high": 0.521,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.491,
      "ci_low": 0.458,
      "ci_high": 0.526,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.487,
      "ci_low": 0.454,
      "ci_high": 0.522,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.498,
      "ci_low": 0.465,
      "ci_high": 0.533,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.493,
      "ci_low": 0.46,
      "ci_high": 0.527,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.49,
      "ci_low": 0.456,
      "ci_high": 0.523,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.49,
      "ci_low": 0.456,
      "ci_high": 0.524,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.483,
      "ci_low": 0.449,
      "ci_high": 0.516,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.527,
      "ci_low": 0.516,
      "ci_high": 0.538,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.813,
      "ci_low": 0.802,
      "ci_high": 0.824,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.9,
      "ci_low": 0.891,
      "ci_high": 0.908,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.532,
      "ci_low": 0.52,
      "ci_high": 0.544,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.897,
      "ci_low": 0.888,
      "ci_high": 0.906,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.519,
      "ci_low": 0.507,
      "ci_high": 0.532,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.896,
      "ci_low": 0.886,
      "ci_high": 0.905,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.895,
      "ci_low": 0.886,
      "ci_high": 0.904,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.898,
      "ci_low": 0.889,
      "ci_high": 0.907,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.896,
      "ci_low": 0.887,
      "ci_high": 0.906,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.896,
      "ci_low": 0.886,
      "ci_high": 0.905,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.896,
      "ci_low": 0.887,
      "ci_high": 0.905,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.895,
      "ci_low": 0.886,
      "ci_high": 0.905,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.896,
      "ci_low": 0.887,
      "ci_high": 0.905,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.77,
      "ci_low": 0.754,
      "ci_high": 0.786,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.871,
      "ci_low": 0.861,
      "ci_high": 0.882,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.889,
      "ci_low": 0.88,
      "ci_high": 0.898,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.767,
      "ci_low": 0.751,
      "ci_high": 0.784,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.894,
      "ci_low": 0.885,
      "ci_high": 0.903,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.774,
      "ci_low": 0.758,
      "ci_high": 0.79,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.902,
      "ci_low": 0.893,
      "ci_high": 0.912,
      "n": 8892,
      "method": "cluster",
      "eval_offset": 108,
      "images": 500
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.513,
      "ci_low": 0.493,
      "ci_high": 0.534,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.672,
      "ci_low": 0.653,
      "ci_high": 0.691,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.846,
      "ci_low": 0.831,
      "ci_high": 0.861,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.508,
      "ci_low": 0.488,
      "ci_high": 0.528,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.86,
      "ci_low": 0.846,
      "ci_high": 0.874,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.503,
      "ci_low": 0.482,
      "ci_high": 0.523,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.838,
      "ci_low": 0.822,
      "ci_high": 0.852,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.877,
      "ci_low": 0.863,
      "ci_high": 0.89,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.875,
      "ci_low": 0.862,
      "ci_high": 0.888,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.873,
      "ci_low": 0.859,
      "ci_high": 0.886,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.88,
      "ci_low": 0.866,
      "ci_high": 0.892,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.87,
      "ci_low": 0.856,
      "ci_high": 0.883,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.878,
      "ci_low": 0.864,
      "ci_high": 0.891,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.879,
      "ci_low": 0.865,
      "ci_high": 0.891,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.66,
      "ci_low": 0.642,
      "ci_high": 0.68,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.774,
      "ci_low": 0.757,
      "ci_high": 0.791,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.866,
      "ci_low": 0.852,
      "ci_high": 0.88,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.652,
      "ci_low": 0.632,
      "ci_high": 0.671,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.879,
      "ci_low": 0.866,
      "ci_high": 0.892,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.656,
      "ci_low": 0.637,
      "ci_high": 0.675,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.855,
      "ci_low": 0.842,
      "ci_high": 0.869,
      "n": 2366,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.275,
      "ci_low": 0.262,
      "ci_high": 0.289,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.63,
      "ci_low": 0.616,
      "ci_high": 0.645,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.872,
      "ci_low": 0.861,
      "ci_high": 0.881,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.276,
      "ci_low": 0.263,
      "ci_high": 0.29,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.872,
      "ci_low": 0.863,
      "ci_high": 0.882,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.273,
      "ci_low": 0.26,
      "ci_high": 0.286,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.862,
      "ci_low": 0.852,
      "ci_high": 0.872,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.888,
      "ci_low": 0.879,
      "ci_high": 0.897,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.887,
      "ci_low": 0.878,
      "ci_high": 0.897,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.886,
      "ci_low": 0.876,
      "ci_high": 0.895,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.888,
      "ci_low": 0.879,
      "ci_high": 0.897,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.884,
      "ci_low": 0.874,
      "ci_high": 0.893,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.889,
      "ci_low": 0.879,
      "ci_high": 0.898,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.889,
      "ci_low": 0.879,
      "ci_high": 0.898,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.495,
      "ci_low": 0.481,
      "ci_high": 0.511,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.758,
      "ci_low": 0.746,
      "ci_high": 0.771,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.887,
      "ci_low": 0.878,
      "ci_high": 0.896,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.495,
      "ci_low": 0.48,
      "ci_high": 0.51,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.887,
      "ci_low": 0.877,
      "ci_high": 0.896,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.493,
      "ci_low": 0.478,
      "ci_high": 0.508,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.873,
      "ci_low": 0.863,
      "ci_high": 0.883,
      "n": 4321,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.354,
      "ci_low": 0.334,
      "ci_high": 0.375,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.643,
      "ci_low": 0.621,
      "ci_high": 0.663,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.955,
      "ci_low": 0.946,
      "ci_high": 0.964,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.348,
      "ci_low": 0.327,
      "ci_high": 0.369,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.948,
      "ci_low": 0.938,
      "ci_high": 0.958,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.352,
      "ci_low": 0.331,
      "ci_high": 0.373,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.942,
      "ci_low": 0.932,
      "ci_high": 0.952,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.967,
      "ci_low": 0.959,
      "ci_high": 0.974,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.967,
      "ci_low": 0.959,
      "ci_high": 0.974,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.966,
      "ci_low": 0.958,
      "ci_high": 0.974,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.966,
      "ci_low": 0.958,
      "ci_high": 0.974,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.968,
      "ci_low": 0.96,
      "ci_high": 0.976,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.966,
      "ci_low": 0.958,
      "ci_high": 0.974,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.967,
      "ci_low": 0.959,
      "ci_high": 0.975,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.512,
      "ci_low": 0.49,
      "ci_high": 0.533,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.809,
      "ci_low": 0.792,
      "ci_high": 0.826,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.968,
      "ci_low": 0.96,
      "ci_high": 0.975,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.51,
      "ci_low": 0.488,
      "ci_high": 0.532,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.965,
      "ci_low": 0.957,
      "ci_high": 0.973,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.514,
      "ci_low": 0.491,
      "ci_high": 0.536,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.959,
      "ci_low": 0.95,
      "ci_high": 0.967,
      "n": 2009,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "uniform",
      "mean": 0.273,
      "ci_low": 0.243,
      "ci_high": 0.303,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "grounding",
      "mean": 0.354,
      "ci_low": 0.322,
      "ci_high": 0.386,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "output",
      "mean": 0.542,
      "ci_low": 0.508,
      "ci_high": 0.577,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "magnitude",
      "mean": 0.279,
      "ci_low": 0.249,
      "ci_high": 0.31,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "attention",
      "mean": 0.547,
      "ci_low": 0.513,
      "ci_high": 0.58,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "visual",
      "mean": 0.288,
      "ci_low": 0.257,
      "ci_high": 0.319,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "arm": "hybrid",
      "mean": 0.534,
      "ci_low": 0.501,
      "ci_high": 0.567,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "uniform",
      "mean": 0.57,
      "ci_low": 0.536,
      "ci_high": 0.602,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "grounding",
      "mean": 0.567,
      "ci_low": 0.534,
      "ci_high": 0.601,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "output",
      "mean": 0.563,
      "ci_low": 0.53,
      "ci_high": 0.596,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "magnitude",
      "mean": 0.573,
      "ci_low": 0.539,
      "ci_high": 0.607,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "attention",
      "mean": 0.572,
      "ci_low": 0.539,
      "ci_high": 0.605,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "visual",
      "mean": 0.572,
      "ci_low": 0.539,
      "ci_high": 0.605,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "arm": "hybrid",
      "mean": 0.576,
      "ci_low": 0.542,
      "ci_high": 0.609,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "uniform",
      "mean": 0.323,
      "ci_low": 0.292,
      "ci_high": 0.354,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "grounding",
      "mean": 0.422,
      "ci_low": 0.389,
      "ci_high": 0.454,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "output",
      "mean": 0.569,
      "ci_low": 0.534,
      "ci_high": 0.602,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "magnitude",
      "mean": 0.321,
      "ci_low": 0.29,
      "ci_high": 0.352,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "attention",
      "mean": 0.565,
      "ci_low": 0.532,
      "ci_high": 0.598,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "visual",
      "mean": 0.317,
      "ci_low": 0.286,
      "ci_high": 0.348,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    },
    {
      "experiment": "full_kv",
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "arm": "hybrid",
      "mean": 0.555,
      "ci_low": 0.522,
      "ci_high": 0.589,
      "n": 839,
      "method": "perq",
      "eval_offset": 8
    }
  ],
  "paired_p_values": [
    {
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0006"
    },
    {
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.004",
      "hybrid_minus_output_p": "0.44"
    },
    {
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.788",
      "hybrid_minus_output_p": "0.0254"
    },
    {
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "<5e-4"
    },
    {
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.11",
      "hybrid_minus_output_p": "0.111"
    },
    {
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.002",
      "hybrid_minus_output_p": "<5e-4"
    },
    {
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0258"
    },
    {
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.155",
      "hybrid_minus_output_p": "0.0506"
    },
    {
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.42",
      "hybrid_minus_output_p": "0.028"
    },
    {
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0024"
    },
    {
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.408",
      "hybrid_minus_output_p": "0.268"
    },
    {
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.041",
      "hybrid_minus_output_p": "0.956"
    },
    {
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.498",
      "hybrid_minus_output_p": "0.182"
    },
    {
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.0508",
      "hybrid_minus_output_p": "0.0546"
    },
    {
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.377",
      "hybrid_minus_output_p": "0.64"
    },
    {
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "<5e-4"
    },
    {
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0016"
    },
    {
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.0804",
      "hybrid_minus_output_p": "0.604"
    },
    {
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.566",
      "hybrid_minus_output_p": "0.63"
    },
    {
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.127",
      "hybrid_minus_output_p": "0.0958"
    },
    {
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.886",
      "hybrid_minus_output_p": "0.251"
    },
    {
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0014"
    },
    {
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.0398",
      "hybrid_minus_output_p": "0.918"
    },
    {
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.0078",
      "hybrid_minus_output_p": "0.142"
    },
    {
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0184"
    },
    {
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.071",
      "hybrid_minus_output_p": "1"
    },
    {
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.183",
      "hybrid_minus_output_p": "0.634"
    },
    {
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.772",
      "hybrid_minus_output_p": "0.506"
    },
    {
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.412",
      "hybrid_minus_output_p": "0.0736"
    },
    {
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.477",
      "hybrid_minus_output_p": "1"
    },
    {
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "<5e-4"
    },
    {
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.0914",
      "hybrid_minus_output_p": "0.682"
    },
    {
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.504"
    },
    {
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0004"
    },
    {
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.411",
      "hybrid_minus_output_p": "0.181"
    },
    {
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.788"
    },
    {
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "<5e-4"
    },
    {
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.174",
      "hybrid_minus_output_p": "0.569"
    },
    {
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.169"
    },
    {
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0562"
    },
    {
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.0012",
      "hybrid_minus_output_p": "0.0002"
    },
    {
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.301"
    },
    {
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0246"
    },
    {
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.861",
      "hybrid_minus_output_p": "0.866"
    },
    {
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.957"
    },
    {
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.714"
    },
    {
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.753",
      "hybrid_minus_output_p": "0.331"
    },
    {
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.127"
    },
    {
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.588"
    },
    {
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.178",
      "hybrid_minus_output_p": "0.183"
    },
    {
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.96"
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "<5e-4"
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.223",
      "hybrid_minus_output_p": "0.393"
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.861"
    },
    {
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0024"
    },
    {
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.0502",
      "hybrid_minus_output_p": "0.113"
    },
    {
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0164"
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.0086",
      "hybrid_minus_output_p": "0.193"
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.892",
      "hybrid_minus_output_p": "0.955"
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.0002",
      "hybrid_minus_output_p": "0.621"
    },
    {
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.384",
      "hybrid_minus_output_p": "0.337"
    },
    {
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.0006",
      "hybrid_minus_output_p": "0.184"
    },
    {
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.161",
      "hybrid_minus_output_p": "0.412"
    },
    {
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.196",
      "hybrid_minus_output_p": "0.798"
    },
    {
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.702",
      "hybrid_minus_output_p": "0.893"
    },
    {
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.532"
    },
    {
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.401",
      "hybrid_minus_output_p": "0.859"
    },
    {
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.132",
      "hybrid_minus_output_p": "1"
    },
    {
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.442"
    },
    {
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.489",
      "hybrid_minus_output_p": "0.57"
    },
    {
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.034",
      "hybrid_minus_output_p": "0.303"
    },
    {
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.0016",
      "hybrid_minus_output_p": "0.862"
    },
    {
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.692",
      "hybrid_minus_output_p": "0.812"
    },
    {
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.166",
      "hybrid_minus_output_p": "0.378"
    },
    {
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.0038",
      "hybrid_minus_output_p": "0.256"
    },
    {
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.261",
      "hybrid_minus_output_p": "0.401"
    },
    {
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0056"
    },
    {
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.032",
      "hybrid_minus_output_p": "0.561"
    },
    {
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.597",
      "hybrid_minus_output_p": "0.197"
    },
    {
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.179",
      "hybrid_minus_output_p": "0.163"
    },
    {
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "1",
      "hybrid_minus_output_p": "0.559"
    },
    {
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.798",
      "hybrid_minus_output_p": "0.65"
    },
    {
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.286"
    },
    {
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.847",
      "hybrid_minus_output_p": "0.946"
    },
    {
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.191",
      "hybrid_minus_output_p": "0.119"
    },
    {
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.0978",
      "hybrid_minus_output_p": "0.0046"
    },
    {
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.505",
      "hybrid_minus_output_p": "0.446"
    },
    {
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.408",
      "hybrid_minus_output_p": "0.177"
    },
    {
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.988",
      "hybrid_minus_output_p": "0.553"
    },
    {
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.673",
      "hybrid_minus_output_p": "0.219"
    },
    {
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0004"
    },
    {
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.5",
      "hybrid_minus_output_p": "0.994"
    },
    {
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.0002",
      "hybrid_minus_output_p": "0.0128"
    },
    {
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.176"
    },
    {
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.465"
    },
    {
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.258",
      "hybrid_minus_output_p": "0.542"
    },
    {
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0852"
    },
    {
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.0066",
      "hybrid_minus_output_p": "0.698"
    },
    {
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.46",
      "hybrid_minus_output_p": "0.311"
    },
    {
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.854"
    },
    {
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.125",
      "hybrid_minus_output_p": "1"
    },
    {
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.752",
      "hybrid_minus_output_p": "0.623"
    },
    {
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.0138",
      "hybrid_minus_output_p": "0.641"
    },
    {
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.389",
      "hybrid_minus_output_p": "0.408"
    },
    {
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.868",
      "hybrid_minus_output_p": "0.428"
    },
    {
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0004"
    },
    {
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.0886",
      "hybrid_minus_output_p": "0.0014"
    },
    {
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.111"
    },
    {
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.648"
    },
    {
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.004",
      "hybrid_minus_output_p": "0.116"
    },
    {
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0026"
    },
    {
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "<5e-4"
    },
    {
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.238",
      "hybrid_minus_output_p": "0.171"
    },
    {
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "<5e-4"
    },
    {
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.56"
    },
    {
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.0982",
      "hybrid_minus_output_p": "0.295"
    },
    {
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "<5e-4"
    },
    {
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.276"
    },
    {
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.0684",
      "hybrid_minus_output_p": "0.729"
    },
    {
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0028"
    },
    {
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.111",
      "hybrid_minus_output_p": "0.834"
    },
    {
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.878",
      "hybrid_minus_output_p": "0.226"
    },
    {
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.726",
      "hybrid_minus_output_p": "0.582"
    },
    {
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "1",
      "hybrid_minus_output_p": "0.211"
    },
    {
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.415",
      "hybrid_minus_output_p": "0.374"
    },
    {
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.373",
      "hybrid_minus_output_p": "0.928"
    },
    {
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.943",
      "hybrid_minus_output_p": "0.716"
    },
    {
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.946",
      "hybrid_minus_output_p": "0.0944"
    },
    {
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.364",
      "hybrid_minus_output_p": "0.575"
    },
    {
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.249",
      "hybrid_minus_output_p": "0.144"
    },
    {
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.27",
      "hybrid_minus_output_p": "0.759"
    },
    {
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.358",
      "hybrid_minus_output_p": "0.75"
    },
    {
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.935",
      "hybrid_minus_output_p": "0.71"
    },
    {
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.0396",
      "hybrid_minus_output_p": "0.378"
    },
    {
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.0334",
      "hybrid_minus_output_p": "0.131"
    },
    {
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.006",
      "hybrid_minus_output_p": "0.0116"
    },
    {
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.436",
      "hybrid_minus_output_p": "0.35"
    },
    {
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.0008",
      "hybrid_minus_output_p": "0.0488"
    },
    {
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.014"
    },
    {
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.307",
      "hybrid_minus_output_p": "0.943"
    },
    {
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.0414",
      "hybrid_minus_output_p": "0.619"
    },
    {
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.13",
      "hybrid_minus_output_p": "0.934"
    },
    {
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.381",
      "hybrid_minus_output_p": "0.539"
    },
    {
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.846",
      "hybrid_minus_output_p": "0.789"
    },
    {
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.331",
      "hybrid_minus_output_p": "0.788"
    },
    {
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.931",
      "hybrid_minus_output_p": "0.535"
    },
    {
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.001",
      "hybrid_minus_output_p": "0.776"
    },
    {
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.547",
      "hybrid_minus_output_p": "0.779"
    },
    {
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.0834",
      "hybrid_minus_output_p": "0.308"
    },
    {
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.377",
      "hybrid_minus_output_p": "0.933"
    },
    {
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.254"
    },
    {
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.412",
      "hybrid_minus_output_p": "0.365"
    },
    {
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.979"
    },
    {
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0894"
    },
    {
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.384",
      "hybrid_minus_output_p": "0.573"
    },
    {
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "1"
    },
    {
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.723"
    },
    {
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.889",
      "hybrid_minus_output_p": "0.865"
    },
    {
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.446"
    },
    {
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.557"
    },
    {
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.262",
      "hybrid_minus_output_p": "0.129"
    },
    {
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.156"
    },
    {
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.867"
    },
    {
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.55",
      "hybrid_minus_output_p": "0.519"
    },
    {
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.385"
    },
    {
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.766"
    },
    {
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.756",
      "hybrid_minus_output_p": "0.258"
    },
    {
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.97"
    },
    {
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.613"
    },
    {
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.547",
      "hybrid_minus_output_p": "0.374"
    },
    {
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.93"
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.112"
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.219",
      "hybrid_minus_output_p": "0.388"
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0954"
    },
    {
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.115"
    },
    {
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.02",
      "hybrid_minus_output_p": "0.0832"
    },
    {
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.458"
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.819"
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.235",
      "hybrid_minus_output_p": "0.792"
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.8"
    },
    {
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.345"
    },
    {
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.0114",
      "hybrid_minus_output_p": "1"
    },
    {
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.148",
      "hybrid_minus_output_p": "0.0702"
    },
    {
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0414"
    },
    {
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.0262",
      "hybrid_minus_output_p": "0.437"
    },
    {
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.289",
      "hybrid_minus_output_p": "0.276"
    },
    {
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.007"
    },
    {
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.591",
      "hybrid_minus_output_p": "0.0006"
    },
    {
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.248",
      "hybrid_minus_output_p": "0.709"
    },
    {
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.068"
    },
    {
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.253",
      "hybrid_minus_output_p": "0.196"
    },
    {
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.378",
      "hybrid_minus_output_p": "0.709"
    },
    {
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.152",
      "hybrid_minus_output_p": "0.0092"
    },
    {
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.556",
      "hybrid_minus_output_p": "0.919"
    },
    {
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.533",
      "hybrid_minus_output_p": "0.332"
    },
    {
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.001",
      "hybrid_minus_output_p": "0.135"
    },
    {
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.117",
      "hybrid_minus_output_p": "0.94"
    },
    {
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.263",
      "hybrid_minus_output_p": "0.963"
    },
    {
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.228",
      "hybrid_minus_output_p": "0.265"
    },
    {
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.669",
      "hybrid_minus_output_p": "0.855"
    },
    {
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.304",
      "hybrid_minus_output_p": "0.271"
    },
    {
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.0194",
      "hybrid_minus_output_p": "0.444"
    },
    {
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.47",
      "hybrid_minus_output_p": "0.607"
    },
    {
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.717",
      "hybrid_minus_output_p": "0.229"
    },
    {
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.083",
      "hybrid_minus_output_p": "0.423"
    },
    {
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.668",
      "hybrid_minus_output_p": "0.969"
    },
    {
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.731",
      "hybrid_minus_output_p": "0.686"
    },
    {
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.123",
      "hybrid_minus_output_p": "0.163"
    },
    {
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.323",
      "hybrid_minus_output_p": "0.263"
    },
    {
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.575",
      "hybrid_minus_output_p": "0.237"
    },
    {
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.706",
      "hybrid_minus_output_p": "0.67"
    },
    {
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.899",
      "hybrid_minus_output_p": "0.896"
    },
    {
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.277",
      "hybrid_minus_output_p": "0.553"
    },
    {
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.938",
      "hybrid_minus_output_p": "0.842"
    },
    {
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.942",
      "hybrid_minus_output_p": "0.956"
    },
    {
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.728",
      "hybrid_minus_output_p": "0.463"
    },
    {
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.089",
      "hybrid_minus_output_p": "0.724"
    },
    {
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.125",
      "hybrid_minus_output_p": "0.949"
    },
    {
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.467",
      "hybrid_minus_output_p": "0.142"
    },
    {
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.711",
      "hybrid_minus_output_p": "0.506"
    },
    {
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.0204",
      "hybrid_minus_output_p": "0.814"
    },
    {
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.306",
      "hybrid_minus_output_p": "0.266"
    },
    {
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "0.94",
      "hybrid_minus_output_p": "0.303"
    },
    {
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.469",
      "hybrid_minus_output_p": "0.527"
    },
    {
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "0.203",
      "hybrid_minus_output_p": "0.0114"
    },
    {
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.212"
    },
    {
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.618",
      "hybrid_minus_output_p": "0.821"
    },
    {
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0002"
    },
    {
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0978"
    },
    {
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.445",
      "hybrid_minus_output_p": "0.0332"
    },
    {
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0138"
    },
    {
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0068"
    },
    {
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.775",
      "hybrid_minus_output_p": "0.159"
    },
    {
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "<5e-4"
    },
    {
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0024"
    },
    {
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "1",
      "hybrid_minus_output_p": "0.913"
    },
    {
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.0206"
    },
    {
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.561"
    },
    {
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform_p": "0.498",
      "hybrid_minus_output_p": "0.118"
    },
    {
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform_p": "<5e-4",
      "hybrid_minus_output_p": "0.313"
    }
  ]
}


==> anc/reference/full_kv.json <==
{
  "schema_version": 1,
  "experiment": "full_kv",
  "calibration_dataset": "pope",
  "precision_note": "Reference scores retain the printed precision; raw prediction arrays are not included.",
  "bf16_note": "Full-KV discriminative tables share the model/benchmark BF16 reference across bases.",
  "holdout_note": "Saved-prediction question-level filtering: full POPE n=8892; capped calibration benchmark n=900. Missing random trial arrays are explicitly null, not estimated.",
  "holdout_protocol": "corrected_question_holdouts_v1",
  "coverage": {
    "available_records": 384,
    "expected_records": 384,
    "missing_records": []
  },
  "records": [
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.523,
        "hybrid": 0.548
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.57,
        "hybrid": 0.613
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.077,
        "hybrid": 0.136
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.832,
      "scores": {
        "uniform": 0.776,
        "grounding": 0.806,
        "output": 0.795,
        "magnitude": 0.779,
        "attention": 0.806,
        "visual": 0.78,
        "hybrid": 0.798,
        "random": 0.788
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.832,
      "scores": {
        "uniform": 0.818,
        "grounding": 0.823,
        "output": 0.824,
        "magnitude": 0.818,
        "attention": 0.822,
        "visual": 0.819,
        "hybrid": 0.824,
        "random": 0.815
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.832,
      "scores": {
        "uniform": 0.273,
        "grounding": 0.269,
        "output": 0.267,
        "magnitude": 0.268,
        "attention": 0.268,
        "visual": 0.266,
        "hybrid": 0.268,
        "random": 0.267
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.836,
      "scores": {
        "uniform": 0.79,
        "grounding": 0.835,
        "output": 0.823,
        "magnitude": 0.799,
        "attention": 0.82,
        "visual": 0.812,
        "hybrid": 0.827,
        "random": 0.806
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.836,
      "scores": {
        "uniform": 0.833,
        "grounding": 0.831,
        "output": 0.829,
        "magnitude": 0.828,
        "attention": 0.826,
        "visual": 0.825,
        "hybrid": 0.83,
        "random": 0.824
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.836,
      "scores": {
        "uniform": 0.533,
        "grounding": 0.525,
        "output": 0.518,
        "magnitude": 0.504,
        "attention": 0.502,
        "visual": 0.509,
        "hybrid": 0.514,
        "random": 0.516
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.498,
      "scores": {
        "uniform": 0.442,
        "grounding": 0.492,
        "output": 0.468,
        "magnitude": 0.472,
        "attention": 0.48,
        "visual": 0.454,
        "hybrid": 0.485,
        "random": 0.464
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.498,
      "scores": {
        "uniform": 0.468,
        "grounding": 0.477,
        "output": 0.476,
        "magnitude": 0.471,
        "attention": 0.473,
        "visual": 0.474,
        "hybrid": 0.486,
        "random": 0.48
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.498,
      "scores": {
        "uniform": 0.28,
        "grounding": 0.284,
        "output": 0.29,
        "magnitude": 0.309,
        "attention": 0.282,
        "visual": 0.293,
        "hybrid": 0.286,
        "random": 0.284
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.842,
      "scores": {
        "uniform": 0.813,
        "grounding": 0.83,
        "output": 0.817,
        "magnitude": 0.812,
        "attention": 0.823,
        "visual": 0.807,
        "hybrid": 0.82,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.842,
      "scores": {
        "uniform": 0.812,
        "grounding": 0.839,
        "output": 0.822,
        "magnitude": 0.815,
        "attention": 0.82,
        "visual": 0.815,
        "hybrid": 0.827,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.842,
      "scores": {
        "uniform": 0.517,
        "grounding": 0.519,
        "output": 0.517,
        "magnitude": 0.502,
        "attention": 0.523,
        "visual": 0.503,
        "hybrid": 0.509,
        "random": 0.511
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.82,
      "scores": {
        "uniform": 0.76,
        "grounding": 0.793,
        "output": 0.783,
        "magnitude": 0.763,
        "attention": 0.778,
        "visual": 0.774,
        "hybrid": 0.784,
        "random": 0.776
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.82,
      "scores": {
        "uniform": 0.793,
        "grounding": 0.818,
        "output": 0.801,
        "magnitude": 0.803,
        "attention": 0.809,
        "visual": 0.8,
        "hybrid": 0.807,
        "random": 0.804
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.82,
      "scores": {
        "uniform": 0.365,
        "grounding": 0.349,
        "output": 0.354,
        "magnitude": 0.356,
        "attention": 0.368,
        "visual": 0.353,
        "hybrid": 0.359,
        "random": 0.361
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.696,
      "scores": {
        "uniform": 0.608,
        "grounding": 0.663,
        "output": 0.652,
        "magnitude": 0.617,
        "attention": 0.647,
        "visual": 0.617,
        "hybrid": 0.659,
        "random": 0.627
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.696,
      "scores": {
        "uniform": 0.662,
        "grounding": 0.685,
        "output": 0.678,
        "magnitude": 0.671,
        "attention": 0.678,
        "visual": 0.669,
        "hybrid": 0.679,
        "random": 0.668
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.696,
      "scores": {
        "uniform": 0.263,
        "grounding": 0.266,
        "output": 0.265,
        "magnitude": 0.266,
        "attention": 0.258,
        "visual": 0.267,
        "hybrid": 0.266,
        "random": 0.266
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.706,
      "scores": {
        "uniform": 0.579,
        "hybrid": 0.618
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.706,
      "scores": {
        "uniform": 0.662,
        "hybrid": 0.689
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.706,
      "scores": {
        "uniform": 0.008,
        "hybrid": 0.012
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.749,
        "hybrid": 0.738
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.113,
        "hybrid": 0.125
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.037,
        "hybrid": 0.049
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.885,
      "scores": {
        "uniform": 0.885,
        "grounding": 0.885,
        "output": 0.885,
        "magnitude": 0.886,
        "attention": 0.883,
        "visual": 0.886,
        "hybrid": 0.885,
        "random": 0.886
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.885,
      "scores": {
        "uniform": 0.338,
        "grounding": 0.383,
        "output": 0.385,
        "magnitude": 0.365,
        "attention": 0.358,
        "visual": 0.374,
        "hybrid": 0.375,
        "random": 0.365
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.885,
      "scores": {
        "uniform": 0.27,
        "grounding": 0.271,
        "output": 0.277,
        "magnitude": 0.269,
        "attention": 0.263,
        "visual": 0.275,
        "hybrid": 0.272,
        "random": 0.275
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.779,
      "scores": {
        "uniform": 0.779,
        "grounding": 0.776,
        "output": 0.781,
        "magnitude": 0.78,
        "attention": 0.78,
        "visual": 0.781,
        "hybrid": 0.779,
        "random": 0.777
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.779,
      "scores": {
        "uniform": 0.501,
        "grounding": 0.513,
        "output": 0.532,
        "magnitude": 0.51,
        "attention": 0.51,
        "visual": 0.53,
        "hybrid": 0.516,
        "random": 0.506
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.779,
      "scores": {
        "uniform": 0.493,
        "grounding": 0.502,
        "output": 0.503,
        "magnitude": 0.489,
        "attention": 0.497,
        "visual": 0.504,
        "hybrid": 0.486,
        "random": 0.512
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.548,
      "scores": {
        "uniform": 0.549,
        "grounding": 0.555,
        "output": 0.546,
        "magnitude": 0.542,
        "attention": 0.549,
        "visual": 0.544,
        "hybrid": 0.553,
        "random": 0.549
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.548,
      "scores": {
        "uniform": 0.362,
        "grounding": 0.353,
        "output": 0.35,
        "magnitude": 0.331,
        "attention": 0.373,
        "visual": 0.337,
        "hybrid": 0.364,
        "random": 0.36
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.548,
      "scores": {
        "uniform": 0.288,
        "grounding": 0.273,
        "output": 0.243,
        "magnitude": 0.263,
        "attention": 0.277,
        "visual": 0.269,
        "hybrid": 0.271,
        "random": 0.27
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.86,
      "scores": {
        "uniform": 0.858,
        "grounding": 0.864,
        "output": 0.861,
        "magnitude": 0.862,
        "attention": 0.862,
        "visual": 0.86,
        "hybrid": 0.863,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.86,
      "scores": {
        "uniform": 0.503,
        "grounding": 0.528,
        "output": 0.557,
        "magnitude": 0.52,
        "attention": 0.519,
        "visual": 0.527,
        "hybrid": 0.532,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.86,
      "scores": {
        "uniform": 0.5,
        "grounding": 0.492,
        "output": 0.503,
        "magnitude": 0.5,
        "attention": 0.491,
        "visual": 0.492,
        "hybrid": 0.51,
        "random": 0.495
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.862,
      "scores": {
        "uniform": 0.858,
        "grounding": 0.858,
        "output": 0.858,
        "magnitude": 0.861,
        "attention": 0.862,
        "visual": 0.861,
        "hybrid": 0.861,
        "random": 0.86
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.862,
      "scores": {
        "uniform": 0.554,
        "grounding": 0.574,
        "output": 0.536,
        "magnitude": 0.569,
        "attention": 0.567,
        "visual": 0.524,
        "hybrid": 0.576,
        "random": 0.61
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.862,
      "scores": {
        "uniform": 0.367,
        "grounding": 0.374,
        "output": 0.364,
        "magnitude": 0.38,
        "attention": 0.379,
        "visual": 0.357,
        "hybrid": 0.386,
        "random": 0.383
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.783,
      "scores": {
        "uniform": 0.78,
        "grounding": 0.78,
        "output": 0.78,
        "magnitude": 0.781,
        "attention": 0.782,
        "visual": 0.78,
        "hybrid": 0.779,
        "random": 0.781
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.783,
      "scores": {
        "uniform": 0.331,
        "grounding": 0.337,
        "output": 0.369,
        "magnitude": 0.343,
        "attention": 0.34,
        "visual": 0.34,
        "hybrid": 0.342,
        "random": 0.343
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.783,
      "scores": {
        "uniform": 0.251,
        "grounding": 0.255,
        "output": 0.258,
        "magnitude": 0.254,
        "attention": 0.252,
        "visual": 0.257,
        "hybrid": 0.255,
        "random": 0.256
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.685,
      "scores": {
        "uniform": 0.671,
        "hybrid": 0.678
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.685,
      "scores": {
        "uniform": 0.007,
        "hybrid": 0.021
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.685,
      "scores": {
        "uniform": 0.002,
        "hybrid": 0.004
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.159,
        "hybrid": 0.393
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.489,
        "hybrid": 0.504
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.065,
        "hybrid": 0.344
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.888,
      "scores": {
        "uniform": 0.518,
        "grounding": 0.738,
        "output": 0.86,
        "magnitude": 0.52,
        "attention": 0.856,
        "visual": 0.526,
        "hybrid": 0.825,
        "random": 0.599
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.888,
      "scores": {
        "uniform": 0.869,
        "grounding": 0.875,
        "output": 0.869,
        "magnitude": 0.869,
        "attention": 0.871,
        "visual": 0.875,
        "hybrid": 0.874,
        "random": 0.873
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.888,
      "scores": {
        "uniform": 0.277,
        "grounding": 0.297,
        "output": 0.77,
        "magnitude": 0.274,
        "attention": 0.78,
        "visual": 0.263,
        "hybrid": 0.746,
        "random": 0.286
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.875,
      "scores": {
        "uniform": 0.607,
        "grounding": 0.763,
        "output": 0.82,
        "magnitude": 0.625,
        "attention": 0.852,
        "visual": 0.64,
        "hybrid": 0.798,
        "random": 0.668
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.875,
      "scores": {
        "uniform": 0.857,
        "grounding": 0.866,
        "output": 0.865,
        "magnitude": 0.858,
        "attention": 0.872,
        "visual": 0.865,
        "hybrid": 0.872,
        "random": 0.864
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.875,
      "scores": {
        "uniform": 0.506,
        "grounding": 0.529,
        "output": 0.708,
        "magnitude": 0.507,
        "attention": 0.76,
        "visual": 0.498,
        "hybrid": 0.712,
        "random": 0.51
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.569,
      "scores": {
        "uniform": 0.299,
        "grounding": 0.393,
        "output": 0.534,
        "magnitude": 0.305,
        "attention": 0.523,
        "visual": 0.321,
        "hybrid": 0.483,
        "random": 0.335
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.569,
      "scores": {
        "uniform": 0.515,
        "grounding": 0.544,
        "output": 0.542,
        "magnitude": 0.511,
        "attention": 0.538,
        "visual": 0.526,
        "hybrid": 0.538,
        "random": 0.548
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.569,
      "scores": {
        "uniform": 0.292,
        "grounding": 0.273,
        "output": 0.422,
        "magnitude": 0.292,
        "attention": 0.467,
        "visual": 0.263,
        "hybrid": 0.402,
        "random": 0.28
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.897,
      "scores": {
        "uniform": 0.627,
        "grounding": 0.868,
        "output": 0.88,
        "magnitude": 0.629,
        "attention": 0.884,
        "visual": 0.648,
        "hybrid": 0.887,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.897,
      "scores": {
        "uniform": 0.889,
        "grounding": 0.899,
        "output": 0.885,
        "magnitude": 0.89,
        "attention": 0.886,
        "visual": 0.898,
        "hybrid": 0.894,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.897,
      "scores": {
        "uniform": 0.498,
        "grounding": 0.533,
        "output": 0.837,
        "magnitude": 0.503,
        "attention": 0.844,
        "visual": 0.494,
        "hybrid": 0.856,
        "random": 0.513
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.97,
      "scores": {
        "uniform": 0.533,
        "grounding": 0.79,
        "output": 0.918,
        "magnitude": 0.534,
        "attention": 0.921,
        "visual": 0.539,
        "hybrid": 0.883,
        "random": 0.63
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.97,
      "scores": {
        "uniform": 0.941,
        "grounding": 0.952,
        "output": 0.944,
        "magnitude": 0.941,
        "attention": 0.942,
        "visual": 0.944,
        "hybrid": 0.949,
        "random": 0.948
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.97,
      "scores": {
        "uniform": 0.347,
        "grounding": 0.355,
        "output": 0.776,
        "magnitude": 0.363,
        "attention": 0.808,
        "visual": 0.356,
        "hybrid": 0.769,
        "random": 0.359
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.754,
      "scores": {
        "uniform": 0.426,
        "grounding": 0.637,
        "output": 0.727,
        "magnitude": 0.428,
        "attention": 0.73,
        "visual": 0.436,
        "hybrid": 0.717,
        "random": 0.507
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.754,
      "scores": {
        "uniform": 0.728,
        "grounding": 0.744,
        "output": 0.732,
        "magnitude": 0.729,
        "attention": 0.733,
        "visual": 0.742,
        "hybrid": 0.739,
        "random": 0.734
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.754,
      "scores": {
        "uniform": 0.253,
        "grounding": 0.289,
        "output": 0.629,
        "magnitude": 0.256,
        "attention": 0.645,
        "visual": 0.254,
        "hybrid": 0.64,
        "random": 0.268
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.706,
      "scores": {
        "uniform": 0.193,
        "hybrid": 0.597
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.706,
      "scores": {
        "uniform": 0.638,
        "hybrid": 0.653
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.706,
      "scores": {
        "uniform": 0.022,
        "hybrid": 0.443
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.631,
        "hybrid": 0.661
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.627,
        "hybrid": 0.664
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.37,
        "hybrid": 0.477
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.682,
      "scores": {
        "uniform": 0.673,
        "grounding": 0.677,
        "output": 0.67,
        "magnitude": 0.679,
        "attention": 0.677,
        "visual": 0.679,
        "hybrid": 0.676,
        "random": 0.675
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.682,
      "scores": {
        "uniform": 0.679,
        "grounding": 0.684,
        "output": 0.668,
        "magnitude": 0.688,
        "attention": 0.681,
        "visual": 0.687,
        "hybrid": 0.674,
        "random": 0.682
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.682,
      "scores": {
        "uniform": 0.513,
        "grounding": 0.595,
        "output": 0.584,
        "magnitude": 0.548,
        "attention": 0.567,
        "visual": 0.561,
        "hybrid": 0.594,
        "random": 0.526
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.786,
      "scores": {
        "uniform": 0.764,
        "grounding": 0.789,
        "output": 0.76,
        "magnitude": 0.782,
        "attention": 0.779,
        "visual": 0.783,
        "hybrid": 0.781,
        "random": 0.77
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.786,
      "scores": {
        "uniform": 0.772,
        "grounding": 0.783,
        "output": 0.773,
        "magnitude": 0.785,
        "attention": 0.779,
        "visual": 0.785,
        "hybrid": 0.781,
        "random": 0.777
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.786,
      "scores": {
        "uniform": 0.581,
        "grounding": 0.644,
        "output": 0.624,
        "magnitude": 0.637,
        "attention": 0.609,
        "visual": 0.593,
        "hybrid": 0.672,
        "random": 0.591
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.349,
      "scores": {
        "uniform": 0.346,
        "grounding": 0.342,
        "output": 0.342,
        "magnitude": 0.355,
        "attention": 0.333,
        "visual": 0.352,
        "hybrid": 0.338,
        "random": 0.345
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.349,
      "scores": {
        "uniform": 0.356,
        "grounding": 0.355,
        "output": 0.352,
        "magnitude": 0.353,
        "attention": 0.354,
        "visual": 0.344,
        "hybrid": 0.335,
        "random": 0.348
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.349,
      "scores": {
        "uniform": 0.324,
        "grounding": 0.305,
        "output": 0.298,
        "magnitude": 0.324,
        "attention": 0.309,
        "visual": 0.319,
        "hybrid": 0.313,
        "random": 0.313
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.839,
      "scores": {
        "uniform": 0.845,
        "grounding": 0.838,
        "output": 0.853,
        "magnitude": 0.844,
        "attention": 0.854,
        "visual": 0.849,
        "hybrid": 0.846,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.839,
      "scores": {
        "uniform": 0.836,
        "grounding": 0.839,
        "output": 0.842,
        "magnitude": 0.837,
        "attention": 0.846,
        "visual": 0.845,
        "hybrid": 0.844,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.839,
      "scores": {
        "uniform": 0.737,
        "grounding": 0.826,
        "output": 0.814,
        "magnitude": 0.783,
        "attention": 0.805,
        "visual": 0.789,
        "hybrid": 0.832,
        "random": 0.745
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.618,
      "scores": {
        "uniform": 0.604,
        "grounding": 0.613,
        "output": 0.614,
        "magnitude": 0.609,
        "attention": 0.616,
        "visual": 0.61,
        "hybrid": 0.614,
        "random": 0.609
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.618,
      "scores": {
        "uniform": 0.609,
        "grounding": 0.62,
        "output": 0.608,
        "magnitude": 0.611,
        "attention": 0.613,
        "visual": 0.619,
        "hybrid": 0.614,
        "random": 0.61
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.618,
      "scores": {
        "uniform": 0.509,
        "grounding": 0.568,
        "output": 0.542,
        "magnitude": 0.527,
        "attention": 0.542,
        "visual": 0.536,
        "hybrid": 0.562,
        "random": 0.511
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.582,
      "scores": {
        "uniform": 0.563,
        "grounding": 0.575,
        "output": 0.562,
        "magnitude": 0.578,
        "attention": 0.573,
        "visual": 0.578,
        "hybrid": 0.573,
        "random": 0.567
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.582,
      "scores": {
        "uniform": 0.573,
        "grounding": 0.579,
        "output": 0.563,
        "magnitude": 0.582,
        "attention": 0.569,
        "visual": 0.579,
        "hybrid": 0.57,
        "random": 0.572
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.582,
      "scores": {
        "uniform": 0.412,
        "grounding": 0.487,
        "output": 0.487,
        "magnitude": 0.453,
        "attention": 0.472,
        "visual": 0.459,
        "hybrid": 0.503,
        "random": 0.425
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.476,
      "scores": {
        "uniform": 0.46,
        "hybrid": 0.47
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.476,
      "scores": {
        "uniform": 0.459,
        "hybrid": 0.47
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.476,
      "scores": {
        "uniform": 0.313,
        "hybrid": 0.382
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.663,
        "hybrid": 0.681
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.557,
        "hybrid": 0.606
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.492,
        "hybrid": 0.514
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.71,
      "scores": {
        "uniform": 0.705,
        "grounding": 0.712,
        "output": 0.71,
        "magnitude": 0.707,
        "attention": 0.715,
        "visual": 0.706,
        "hybrid": 0.714,
        "random": 0.705
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.71,
      "scores": {
        "uniform": 0.703,
        "grounding": 0.708,
        "output": 0.709,
        "magnitude": 0.708,
        "attention": 0.709,
        "visual": 0.707,
        "hybrid": 0.71,
        "random": 0.702
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.71,
      "scores": {
        "uniform": 0.664,
        "grounding": 0.71,
        "output": 0.697,
        "magnitude": 0.688,
        "attention": 0.696,
        "visual": 0.689,
        "hybrid": 0.711,
        "random": 0.667
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.754,
      "scores": {
        "uniform": 0.757,
        "grounding": 0.749,
        "output": 0.762,
        "magnitude": 0.756,
        "attention": 0.755,
        "visual": 0.765,
        "hybrid": 0.758,
        "random": 0.758
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.754,
      "scores": {
        "uniform": 0.752,
        "grounding": 0.746,
        "output": 0.753,
        "magnitude": 0.754,
        "attention": 0.752,
        "visual": 0.76,
        "hybrid": 0.761,
        "random": 0.756
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.754,
      "scores": {
        "uniform": 0.745,
        "grounding": 0.756,
        "output": 0.747,
        "magnitude": 0.749,
        "attention": 0.76,
        "visual": 0.761,
        "hybrid": 0.75,
        "random": 0.742
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.356,
      "scores": {
        "uniform": 0.344,
        "grounding": 0.35,
        "output": 0.352,
        "magnitude": 0.346,
        "attention": 0.35,
        "visual": 0.356,
        "hybrid": 0.352,
        "random": 0.348
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.356,
      "scores": {
        "uniform": 0.35,
        "grounding": 0.362,
        "output": 0.356,
        "magnitude": 0.342,
        "attention": 0.352,
        "visual": 0.35,
        "hybrid": 0.341,
        "random": 0.355
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.356,
      "scores": {
        "uniform": 0.331,
        "grounding": 0.341,
        "output": 0.328,
        "magnitude": 0.338,
        "attention": 0.329,
        "visual": 0.346,
        "hybrid": 0.336,
        "random": 0.333
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.861,
      "scores": {
        "uniform": 0.865,
        "grounding": 0.856,
        "output": 0.858,
        "magnitude": 0.861,
        "attention": 0.86,
        "visual": 0.864,
        "hybrid": 0.86,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.861,
      "scores": {
        "uniform": 0.866,
        "grounding": 0.85,
        "output": 0.861,
        "magnitude": 0.862,
        "attention": 0.865,
        "visual": 0.865,
        "hybrid": 0.852,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.861,
      "scores": {
        "uniform": 0.832,
        "grounding": 0.862,
        "output": 0.832,
        "magnitude": 0.853,
        "attention": 0.857,
        "visual": 0.859,
        "hybrid": 0.857,
        "random": 0.829
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.661,
      "scores": {
        "uniform": 0.65,
        "grounding": 0.656,
        "output": 0.659,
        "magnitude": 0.652,
        "attention": 0.652,
        "visual": 0.657,
        "hybrid": 0.657,
        "random": 0.651
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.661,
      "scores": {
        "uniform": 0.64,
        "grounding": 0.648,
        "output": 0.65,
        "magnitude": 0.647,
        "attention": 0.646,
        "visual": 0.64,
        "hybrid": 0.65,
        "random": 0.642
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.661,
      "scores": {
        "uniform": 0.585,
        "grounding": 0.64,
        "output": 0.619,
        "magnitude": 0.617,
        "attention": 0.621,
        "visual": 0.626,
        "hybrid": 0.634,
        "random": 0.591
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.647,
      "scores": {
        "uniform": 0.642,
        "grounding": 0.654,
        "output": 0.653,
        "magnitude": 0.651,
        "attention": 0.647,
        "visual": 0.653,
        "hybrid": 0.655,
        "random": 0.641
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.647,
      "scores": {
        "uniform": 0.622,
        "grounding": 0.642,
        "output": 0.641,
        "magnitude": 0.642,
        "attention": 0.63,
        "visual": 0.642,
        "hybrid": 0.641,
        "random": 0.623
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.647,
      "scores": {
        "uniform": 0.568,
        "grounding": 0.656,
        "output": 0.631,
        "magnitude": 0.633,
        "attention": 0.613,
        "visual": 0.633,
        "hybrid": 0.653,
        "random": 0.577
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.581,
      "scores": {
        "uniform": 0.554,
        "hybrid": 0.56
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.581,
      "scores": {
        "uniform": 0.558,
        "hybrid": 0.547
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.581,
      "scores": {
        "uniform": 0.497,
        "hybrid": 0.552
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.616,
        "hybrid": 0.691
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.582,
        "hybrid": 0.639
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.264,
        "hybrid": 0.322
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.836,
      "scores": {
        "uniform": 0.824,
        "grounding": 0.828,
        "output": 0.83,
        "magnitude": 0.828,
        "attention": 0.831,
        "visual": 0.829,
        "hybrid": 0.826,
        "random": 0.825
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.836,
      "scores": {
        "uniform": 0.815,
        "grounding": 0.829,
        "output": 0.824,
        "magnitude": 0.818,
        "attention": 0.83,
        "visual": 0.826,
        "hybrid": 0.826,
        "random": 0.82
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.836,
      "scores": {
        "uniform": 0.653,
        "grounding": 0.73,
        "output": 0.717,
        "magnitude": 0.698,
        "attention": 0.764,
        "visual": 0.709,
        "hybrid": 0.728,
        "random": 0.698
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.828,
      "scores": {
        "uniform": 0.823,
        "grounding": 0.833,
        "output": 0.831,
        "magnitude": 0.821,
        "attention": 0.835,
        "visual": 0.825,
        "hybrid": 0.829,
        "random": 0.826
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.828,
      "scores": {
        "uniform": 0.802,
        "grounding": 0.816,
        "output": 0.822,
        "magnitude": 0.803,
        "attention": 0.813,
        "visual": 0.805,
        "hybrid": 0.827,
        "random": 0.81
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.828,
      "scores": {
        "uniform": 0.592,
        "grounding": 0.68,
        "output": 0.719,
        "magnitude": 0.617,
        "attention": 0.704,
        "visual": 0.636,
        "hybrid": 0.706,
        "random": 0.64
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.49,
      "scores": {
        "uniform": 0.482,
        "grounding": 0.486,
        "output": 0.476,
        "magnitude": 0.48,
        "attention": 0.489,
        "visual": 0.47,
        "hybrid": 0.484,
        "random": 0.484
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.49,
      "scores": {
        "uniform": 0.461,
        "grounding": 0.466,
        "output": 0.462,
        "magnitude": 0.452,
        "attention": 0.465,
        "visual": 0.456,
        "hybrid": 0.473,
        "random": 0.466
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.49,
      "scores": {
        "uniform": 0.312,
        "grounding": 0.333,
        "output": 0.369,
        "magnitude": 0.347,
        "attention": 0.367,
        "visual": 0.333,
        "hybrid": 0.36,
        "random": 0.323
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.857,
      "scores": {
        "uniform": 0.85,
        "grounding": 0.86,
        "output": 0.854,
        "magnitude": 0.857,
        "attention": 0.858,
        "visual": 0.856,
        "hybrid": 0.861,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.857,
      "scores": {
        "uniform": 0.848,
        "grounding": 0.858,
        "output": 0.851,
        "magnitude": 0.848,
        "attention": 0.85,
        "visual": 0.853,
        "hybrid": 0.851,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.857,
      "scores": {
        "uniform": 0.664,
        "grounding": 0.805,
        "output": 0.787,
        "magnitude": 0.727,
        "attention": 0.82,
        "visual": 0.744,
        "hybrid": 0.81,
        "random": 0.712
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.88,
      "scores": {
        "uniform": 0.859,
        "grounding": 0.867,
        "output": 0.864,
        "magnitude": 0.862,
        "attention": 0.865,
        "visual": 0.862,
        "hybrid": 0.861,
        "random": 0.86
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.88,
      "scores": {
        "uniform": 0.851,
        "grounding": 0.861,
        "output": 0.86,
        "magnitude": 0.858,
        "attention": 0.861,
        "visual": 0.852,
        "hybrid": 0.86,
        "random": 0.858
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.88,
      "scores": {
        "uniform": 0.632,
        "grounding": 0.703,
        "output": 0.727,
        "magnitude": 0.681,
        "attention": 0.763,
        "visual": 0.704,
        "hybrid": 0.729,
        "random": 0.694
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.727,
      "scores": {
        "uniform": 0.708,
        "grounding": 0.719,
        "output": 0.715,
        "magnitude": 0.714,
        "attention": 0.718,
        "visual": 0.715,
        "hybrid": 0.718,
        "random": 0.713
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.727,
      "scores": {
        "uniform": 0.703,
        "grounding": 0.714,
        "output": 0.712,
        "magnitude": 0.707,
        "attention": 0.715,
        "visual": 0.711,
        "hybrid": 0.715,
        "random": 0.705
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.727,
      "scores": {
        "uniform": 0.376,
        "grounding": 0.513,
        "output": 0.564,
        "magnitude": 0.417,
        "attention": 0.553,
        "visual": 0.46,
        "hybrid": 0.516,
        "random": 0.462
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.729,
      "scores": {
        "uniform": 0.714,
        "hybrid": 0.719
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.729,
      "scores": {
        "uniform": 0.669,
        "hybrid": 0.688
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.729,
      "scores": {
        "uniform": 0.229,
        "hybrid": 0.405
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.118,
        "hybrid": 0.454
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.452,
        "hybrid": 0.476
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.004,
        "hybrid": 0.375
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.858,
      "scores": {
        "uniform": 0.295,
        "grounding": 0.301,
        "output": 0.847,
        "magnitude": 0.299,
        "attention": 0.296,
        "visual": 0.296,
        "hybrid": 0.842,
        "random": 0.346
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.858,
      "scores": {
        "uniform": 0.846,
        "grounding": 0.853,
        "output": 0.849,
        "magnitude": 0.849,
        "attention": 0.848,
        "visual": 0.847,
        "hybrid": 0.85,
        "random": 0.851
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.858,
      "scores": {
        "uniform": 0.266,
        "grounding": 0.263,
        "output": 0.8,
        "magnitude": 0.265,
        "attention": 0.267,
        "visual": 0.271,
        "hybrid": 0.831,
        "random": 0.266
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.874,
      "scores": {
        "uniform": 0.527,
        "grounding": 0.528,
        "output": 0.853,
        "magnitude": 0.525,
        "attention": 0.532,
        "visual": 0.524,
        "hybrid": 0.852,
        "random": 0.564
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.874,
      "scores": {
        "uniform": 0.858,
        "grounding": 0.865,
        "output": 0.855,
        "magnitude": 0.861,
        "attention": 0.862,
        "visual": 0.863,
        "hybrid": 0.861,
        "random": 0.86
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.874,
      "scores": {
        "uniform": 0.5,
        "grounding": 0.507,
        "output": 0.792,
        "magnitude": 0.5,
        "attention": 0.496,
        "visual": 0.504,
        "hybrid": 0.821,
        "random": 0.513
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.514,
      "scores": {
        "uniform": 0.316,
        "grounding": 0.318,
        "output": 0.484,
        "magnitude": 0.308,
        "attention": 0.309,
        "visual": 0.313,
        "hybrid": 0.485,
        "random": 0.337
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.514,
      "scores": {
        "uniform": 0.502,
        "grounding": 0.507,
        "output": 0.502,
        "magnitude": 0.507,
        "attention": 0.49,
        "visual": 0.492,
        "hybrid": 0.504,
        "random": 0.499
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.514,
      "scores": {
        "uniform": 0.278,
        "grounding": 0.297,
        "output": 0.412,
        "magnitude": 0.274,
        "attention": 0.281,
        "visual": 0.261,
        "hybrid": 0.449,
        "random": 0.288
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.884,
      "scores": {
        "uniform": 0.55,
        "grounding": 0.557,
        "output": 0.88,
        "magnitude": 0.549,
        "attention": 0.552,
        "visual": 0.548,
        "hybrid": 0.883,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.884,
      "scores": {
        "uniform": 0.88,
        "grounding": 0.884,
        "output": 0.886,
        "magnitude": 0.884,
        "attention": 0.885,
        "visual": 0.882,
        "hybrid": 0.885,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.884,
      "scores": {
        "uniform": 0.496,
        "grounding": 0.502,
        "output": 0.836,
        "magnitude": 0.502,
        "attention": 0.499,
        "visual": 0.502,
        "hybrid": 0.866,
        "random": 0.506
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.849,
      "scores": {
        "uniform": 0.51,
        "grounding": 0.507,
        "output": 0.82,
        "magnitude": 0.517,
        "attention": 0.513,
        "visual": 0.51,
        "hybrid": 0.828,
        "random": 0.541
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.849,
      "scores": {
        "uniform": 0.83,
        "grounding": 0.834,
        "output": 0.829,
        "magnitude": 0.831,
        "attention": 0.836,
        "visual": 0.837,
        "hybrid": 0.849,
        "random": 0.834
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.849,
      "scores": {
        "uniform": 0.361,
        "grounding": 0.363,
        "output": 0.77,
        "magnitude": 0.361,
        "attention": 0.353,
        "visual": 0.36,
        "hybrid": 0.787,
        "random": 0.355
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.763,
      "scores": {
        "uniform": 0.264,
        "grounding": 0.27,
        "output": 0.742,
        "magnitude": 0.264,
        "attention": 0.266,
        "visual": 0.264,
        "hybrid": 0.757,
        "random": 0.295
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.763,
      "scores": {
        "uniform": 0.747,
        "grounding": 0.758,
        "output": 0.75,
        "magnitude": 0.749,
        "attention": 0.756,
        "visual": 0.754,
        "hybrid": 0.758,
        "random": 0.748
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.763,
      "scores": {
        "uniform": 0.26,
        "grounding": 0.262,
        "output": 0.674,
        "magnitude": 0.262,
        "attention": 0.261,
        "visual": 0.259,
        "hybrid": 0.727,
        "random": 0.262
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.775,
      "scores": {
        "uniform": 0.039,
        "hybrid": 0.744
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.775,
      "scores": {
        "uniform": 0.716,
        "hybrid": 0.731
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.775,
      "scores": {
        "uniform": 0.015,
        "hybrid": 0.687
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.014,
        "hybrid": 0.466
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.374,
        "hybrid": 0.392
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.058,
        "hybrid": 0.28
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.79,
      "scores": {
        "uniform": 0.266,
        "grounding": 0.269,
        "output": 0.77,
        "magnitude": 0.263,
        "attention": 0.286,
        "visual": 0.266,
        "hybrid": 0.77,
        "random": 0.416
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.79,
      "scores": {
        "uniform": 0.777,
        "grounding": 0.782,
        "output": 0.779,
        "magnitude": 0.782,
        "attention": 0.78,
        "visual": 0.779,
        "hybrid": 0.782,
        "random": 0.784
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.79,
      "scores": {
        "uniform": 0.271,
        "grounding": 0.271,
        "output": 0.689,
        "magnitude": 0.269,
        "attention": 0.274,
        "visual": 0.274,
        "hybrid": 0.713,
        "random": 0.384
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.816,
      "scores": {
        "uniform": 0.51,
        "grounding": 0.506,
        "output": 0.768,
        "magnitude": 0.505,
        "attention": 0.541,
        "visual": 0.503,
        "hybrid": 0.767,
        "random": 0.558
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.816,
      "scores": {
        "uniform": 0.8,
        "grounding": 0.804,
        "output": 0.786,
        "magnitude": 0.79,
        "attention": 0.796,
        "visual": 0.798,
        "hybrid": 0.792,
        "random": 0.791
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.816,
      "scores": {
        "uniform": 0.504,
        "grounding": 0.5,
        "output": 0.603,
        "magnitude": 0.516,
        "attention": 0.507,
        "visual": 0.499,
        "hybrid": 0.598,
        "random": 0.512
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.408,
      "scores": {
        "uniform": 0.292,
        "grounding": 0.275,
        "output": 0.384,
        "magnitude": 0.279,
        "attention": 0.282,
        "visual": 0.293,
        "hybrid": 0.39,
        "random": 0.299
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.408,
      "scores": {
        "uniform": 0.404,
        "grounding": 0.404,
        "output": 0.408,
        "magnitude": 0.408,
        "attention": 0.4,
        "visual": 0.404,
        "hybrid": 0.406,
        "random": 0.415
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.408,
      "scores": {
        "uniform": 0.284,
        "grounding": 0.28,
        "output": 0.327,
        "magnitude": 0.274,
        "attention": 0.263,
        "visual": 0.3,
        "hybrid": 0.347,
        "random": 0.275
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.881,
      "scores": {
        "uniform": 0.5,
        "grounding": 0.506,
        "output": 0.874,
        "magnitude": 0.505,
        "attention": 0.577,
        "visual": 0.493,
        "hybrid": 0.88,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.881,
      "scores": {
        "uniform": 0.879,
        "grounding": 0.879,
        "output": 0.875,
        "magnitude": 0.878,
        "attention": 0.882,
        "visual": 0.88,
        "hybrid": 0.878,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.881,
      "scores": {
        "uniform": 0.51,
        "grounding": 0.513,
        "output": 0.673,
        "magnitude": 0.505,
        "attention": 0.505,
        "visual": 0.503,
        "hybrid": 0.676,
        "random": 0.53
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.771,
      "scores": {
        "uniform": 0.359,
        "grounding": 0.361,
        "output": 0.719,
        "magnitude": 0.364,
        "attention": 0.367,
        "visual": 0.36,
        "hybrid": 0.737,
        "random": 0.456
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.771,
      "scores": {
        "uniform": 0.742,
        "grounding": 0.773,
        "output": 0.745,
        "magnitude": 0.755,
        "attention": 0.755,
        "visual": 0.751,
        "hybrid": 0.756,
        "random": 0.747
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.771,
      "scores": {
        "uniform": 0.349,
        "grounding": 0.351,
        "output": 0.649,
        "magnitude": 0.367,
        "attention": 0.35,
        "visual": 0.36,
        "hybrid": 0.678,
        "random": 0.413
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.718,
      "scores": {
        "uniform": 0.261,
        "grounding": 0.26,
        "output": 0.682,
        "magnitude": 0.259,
        "attention": 0.262,
        "visual": 0.258,
        "hybrid": 0.692,
        "random": 0.361
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.718,
      "scores": {
        "uniform": 0.685,
        "grounding": 0.707,
        "output": 0.685,
        "magnitude": 0.696,
        "attention": 0.697,
        "visual": 0.696,
        "hybrid": 0.698,
        "random": 0.695
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.718,
      "scores": {
        "uniform": 0.261,
        "grounding": 0.259,
        "output": 0.535,
        "magnitude": 0.259,
        "attention": 0.257,
        "visual": 0.261,
        "hybrid": 0.575,
        "random": 0.316
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.79,
      "scores": {
        "uniform": 0.056,
        "hybrid": 0.718
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.79,
      "scores": {
        "uniform": 0.717,
        "hybrid": 0.73
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.79,
      "scores": {
        "uniform": 0.064,
        "hybrid": 0.412
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.692,
        "hybrid": 0.722
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.706,
        "hybrid": 0.755
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.536,
        "hybrid": 0.556
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.832,
      "scores": {
        "uniform": 0.828,
        "grounding": 0.832,
        "output": 0.83,
        "magnitude": 0.827,
        "attention": 0.826,
        "visual": 0.827,
        "hybrid": 0.831,
        "random": 0.829
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.832,
      "scores": {
        "uniform": 0.828,
        "grounding": 0.832,
        "output": 0.834,
        "magnitude": 0.828,
        "attention": 0.831,
        "visual": 0.83,
        "hybrid": 0.827,
        "random": 0.83
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.832,
      "scores": {
        "uniform": 0.672,
        "grounding": 0.748,
        "output": 0.718,
        "magnitude": 0.672,
        "attention": 0.706,
        "visual": 0.681,
        "hybrid": 0.734,
        "random": 0.698
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.836,
      "scores": {
        "uniform": 0.835,
        "grounding": 0.844,
        "output": 0.836,
        "magnitude": 0.837,
        "attention": 0.835,
        "visual": 0.841,
        "hybrid": 0.84,
        "random": 0.84
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.836,
      "scores": {
        "uniform": 0.831,
        "grounding": 0.838,
        "output": 0.837,
        "magnitude": 0.833,
        "attention": 0.835,
        "visual": 0.835,
        "hybrid": 0.84,
        "random": 0.835
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.836,
      "scores": {
        "uniform": 0.814,
        "grounding": 0.844,
        "output": 0.831,
        "magnitude": 0.825,
        "attention": 0.834,
        "visual": 0.817,
        "hybrid": 0.843,
        "random": 0.82
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.498,
      "scores": {
        "uniform": 0.482,
        "grounding": 0.491,
        "output": 0.495,
        "magnitude": 0.495,
        "attention": 0.498,
        "visual": 0.511,
        "hybrid": 0.487,
        "random": 0.485
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.498,
      "scores": {
        "uniform": 0.491,
        "grounding": 0.499,
        "output": 0.487,
        "magnitude": 0.491,
        "attention": 0.491,
        "visual": 0.493,
        "hybrid": 0.486,
        "random": 0.494
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.498,
      "scores": {
        "uniform": 0.418,
        "grounding": 0.448,
        "output": 0.402,
        "magnitude": 0.389,
        "attention": 0.434,
        "visual": 0.406,
        "hybrid": 0.445,
        "random": 0.391
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.842,
      "scores": {
        "uniform": 0.834,
        "grounding": 0.841,
        "output": 0.843,
        "magnitude": 0.845,
        "attention": 0.839,
        "visual": 0.84,
        "hybrid": 0.838,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.842,
      "scores": {
        "uniform": 0.851,
        "grounding": 0.845,
        "output": 0.844,
        "magnitude": 0.844,
        "attention": 0.841,
        "visual": 0.847,
        "hybrid": 0.844,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.842,
      "scores": {
        "uniform": 0.794,
        "grounding": 0.825,
        "output": 0.814,
        "magnitude": 0.792,
        "attention": 0.819,
        "visual": 0.793,
        "hybrid": 0.818,
        "random": 0.81
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.82,
      "scores": {
        "uniform": 0.818,
        "grounding": 0.814,
        "output": 0.815,
        "magnitude": 0.813,
        "attention": 0.819,
        "visual": 0.818,
        "hybrid": 0.814,
        "random": 0.818
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.82,
      "scores": {
        "uniform": 0.824,
        "grounding": 0.819,
        "output": 0.824,
        "magnitude": 0.818,
        "attention": 0.821,
        "visual": 0.818,
        "hybrid": 0.819,
        "random": 0.822
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.82,
      "scores": {
        "uniform": 0.696,
        "grounding": 0.748,
        "output": 0.717,
        "magnitude": 0.706,
        "attention": 0.718,
        "visual": 0.714,
        "hybrid": 0.734,
        "random": 0.718
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.696,
      "scores": {
        "uniform": 0.689,
        "grounding": 0.692,
        "output": 0.692,
        "magnitude": 0.688,
        "attention": 0.691,
        "visual": 0.686,
        "hybrid": 0.692,
        "random": 0.691
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.696,
      "scores": {
        "uniform": 0.693,
        "grounding": 0.697,
        "output": 0.696,
        "magnitude": 0.694,
        "attention": 0.693,
        "visual": 0.693,
        "hybrid": 0.695,
        "random": 0.695
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.696,
      "scores": {
        "uniform": 0.509,
        "grounding": 0.583,
        "output": 0.553,
        "magnitude": 0.507,
        "attention": 0.551,
        "visual": 0.505,
        "hybrid": 0.583,
        "random": 0.575
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.706,
      "scores": {
        "uniform": 0.702,
        "hybrid": 0.694
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.706,
      "scores": {
        "uniform": 0.707,
        "hybrid": 0.701
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.706,
      "scores": {
        "uniform": 0.556,
        "hybrid": 0.615
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.817,
        "hybrid": 0.814
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.473,
        "hybrid": 0.488
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.383,
        "hybrid": 0.402
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.885,
      "scores": {
        "uniform": 0.886,
        "grounding": 0.886,
        "output": 0.885,
        "magnitude": 0.886,
        "attention": 0.888,
        "visual": 0.885,
        "hybrid": 0.887,
        "random": 0.886
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.885,
      "scores": {
        "uniform": 0.86,
        "grounding": 0.862,
        "output": 0.861,
        "magnitude": 0.857,
        "attention": 0.861,
        "visual": 0.868,
        "hybrid": 0.863,
        "random": 0.86
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.885,
      "scores": {
        "uniform": 0.793,
        "grounding": 0.797,
        "output": 0.802,
        "magnitude": 0.8,
        "attention": 0.806,
        "visual": 0.827,
        "hybrid": 0.807,
        "random": 0.798
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.779,
      "scores": {
        "uniform": 0.778,
        "grounding": 0.775,
        "output": 0.778,
        "magnitude": 0.777,
        "attention": 0.78,
        "visual": 0.781,
        "hybrid": 0.776,
        "random": 0.78
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.779,
      "scores": {
        "uniform": 0.754,
        "grounding": 0.76,
        "output": 0.755,
        "magnitude": 0.767,
        "attention": 0.774,
        "visual": 0.755,
        "hybrid": 0.756,
        "random": 0.763
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.779,
      "scores": {
        "uniform": 0.73,
        "grounding": 0.733,
        "output": 0.749,
        "magnitude": 0.741,
        "attention": 0.743,
        "visual": 0.745,
        "hybrid": 0.74,
        "random": 0.738
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.548,
      "scores": {
        "uniform": 0.551,
        "grounding": 0.557,
        "output": 0.548,
        "magnitude": 0.552,
        "attention": 0.552,
        "visual": 0.546,
        "hybrid": 0.554,
        "random": 0.549
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.548,
      "scores": {
        "uniform": 0.509,
        "grounding": 0.518,
        "output": 0.508,
        "magnitude": 0.516,
        "attention": 0.516,
        "visual": 0.529,
        "hybrid": 0.524,
        "random": 0.512
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.548,
      "scores": {
        "uniform": 0.458,
        "grounding": 0.437,
        "output": 0.454,
        "magnitude": 0.433,
        "attention": 0.427,
        "visual": 0.482,
        "hybrid": 0.428,
        "random": 0.447
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.86,
      "scores": {
        "uniform": 0.859,
        "grounding": 0.86,
        "output": 0.86,
        "magnitude": 0.86,
        "attention": 0.86,
        "visual": 0.86,
        "hybrid": 0.86,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.86,
      "scores": {
        "uniform": 0.836,
        "grounding": 0.843,
        "output": 0.843,
        "magnitude": 0.839,
        "attention": 0.843,
        "visual": 0.845,
        "hybrid": 0.843,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.86,
      "scores": {
        "uniform": 0.794,
        "grounding": 0.818,
        "output": 0.824,
        "magnitude": 0.815,
        "attention": 0.824,
        "visual": 0.826,
        "hybrid": 0.815,
        "random": 0.812
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.862,
      "scores": {
        "uniform": 0.86,
        "grounding": 0.86,
        "output": 0.86,
        "magnitude": 0.86,
        "attention": 0.858,
        "visual": 0.861,
        "hybrid": 0.859,
        "random": 0.859
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.862,
      "scores": {
        "uniform": 0.819,
        "grounding": 0.826,
        "output": 0.822,
        "magnitude": 0.82,
        "attention": 0.822,
        "visual": 0.823,
        "hybrid": 0.822,
        "random": 0.826
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.862,
      "scores": {
        "uniform": 0.763,
        "grounding": 0.764,
        "output": 0.786,
        "magnitude": 0.774,
        "attention": 0.781,
        "visual": 0.789,
        "hybrid": 0.778,
        "random": 0.771
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.783,
      "scores": {
        "uniform": 0.781,
        "grounding": 0.781,
        "output": 0.782,
        "magnitude": 0.782,
        "attention": 0.783,
        "visual": 0.781,
        "hybrid": 0.782,
        "random": 0.782
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.783,
      "scores": {
        "uniform": 0.75,
        "grounding": 0.76,
        "output": 0.757,
        "magnitude": 0.755,
        "attention": 0.755,
        "visual": 0.757,
        "hybrid": 0.758,
        "random": 0.753
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.783,
      "scores": {
        "uniform": 0.691,
        "grounding": 0.701,
        "output": 0.711,
        "magnitude": 0.696,
        "attention": 0.704,
        "visual": 0.727,
        "hybrid": 0.705,
        "random": 0.7
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.685,
      "scores": {
        "uniform": 0.679,
        "hybrid": 0.683
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.685,
      "scores": {
        "uniform": 0.51,
        "hybrid": 0.541
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.685,
      "scores": {
        "uniform": 0.308,
        "hybrid": 0.344
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.14,
        "hybrid": 0.518
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.668,
        "hybrid": 0.666
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.054,
        "hybrid": 0.457
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.888,
      "scores": {
        "uniform": 0.495,
        "grounding": 0.758,
        "output": 0.887,
        "magnitude": 0.495,
        "attention": 0.887,
        "visual": 0.493,
        "hybrid": 0.873,
        "random": 0.583
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.888,
      "scores": {
        "uniform": 0.888,
        "grounding": 0.887,
        "output": 0.886,
        "magnitude": 0.888,
        "attention": 0.884,
        "visual": 0.889,
        "hybrid": 0.889,
        "random": 0.887
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.888,
      "scores": {
        "uniform": 0.275,
        "grounding": 0.63,
        "output": 0.872,
        "magnitude": 0.276,
        "attention": 0.872,
        "visual": 0.273,
        "hybrid": 0.862,
        "random": 0.386
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.875,
      "scores": {
        "uniform": 0.66,
        "grounding": 0.774,
        "output": 0.866,
        "magnitude": 0.652,
        "attention": 0.879,
        "visual": 0.656,
        "hybrid": 0.855,
        "random": 0.691
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.875,
      "scores": {
        "uniform": 0.877,
        "grounding": 0.875,
        "output": 0.873,
        "magnitude": 0.88,
        "attention": 0.87,
        "visual": 0.878,
        "hybrid": 0.879,
        "random": 0.875
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.875,
      "scores": {
        "uniform": 0.513,
        "grounding": 0.672,
        "output": 0.846,
        "magnitude": 0.508,
        "attention": 0.86,
        "visual": 0.503,
        "hybrid": 0.838,
        "random": 0.56
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.569,
      "scores": {
        "uniform": 0.323,
        "grounding": 0.422,
        "output": 0.569,
        "magnitude": 0.321,
        "attention": 0.565,
        "visual": 0.317,
        "hybrid": 0.555,
        "random": 0.36
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.569,
      "scores": {
        "uniform": 0.57,
        "grounding": 0.567,
        "output": 0.563,
        "magnitude": 0.573,
        "attention": 0.572,
        "visual": 0.572,
        "hybrid": 0.576,
        "random": 0.564
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.569,
      "scores": {
        "uniform": 0.273,
        "grounding": 0.354,
        "output": 0.542,
        "magnitude": 0.279,
        "attention": 0.547,
        "visual": 0.288,
        "hybrid": 0.534,
        "random": 0.303
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.897,
      "scores": {
        "uniform": 0.77,
        "grounding": 0.871,
        "output": 0.889,
        "magnitude": 0.767,
        "attention": 0.894,
        "visual": 0.774,
        "hybrid": 0.902,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.897,
      "scores": {
        "uniform": 0.895,
        "grounding": 0.898,
        "output": 0.896,
        "magnitude": 0.896,
        "attention": 0.896,
        "visual": 0.895,
        "hybrid": 0.896,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.897,
      "scores": {
        "uniform": 0.527,
        "grounding": 0.813,
        "output": 0.9,
        "magnitude": 0.532,
        "attention": 0.897,
        "visual": 0.519,
        "hybrid": 0.896,
        "random": 0.623
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.97,
      "scores": {
        "uniform": 0.512,
        "grounding": 0.809,
        "output": 0.968,
        "magnitude": 0.51,
        "attention": 0.965,
        "visual": 0.514,
        "hybrid": 0.959,
        "random": 0.609
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.97,
      "scores": {
        "uniform": 0.967,
        "grounding": 0.967,
        "output": 0.966,
        "magnitude": 0.966,
        "attention": 0.968,
        "visual": 0.966,
        "hybrid": 0.967,
        "random": 0.967
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.97,
      "scores": {
        "uniform": 0.354,
        "grounding": 0.643,
        "output": 0.955,
        "magnitude": 0.348,
        "attention": 0.948,
        "visual": 0.352,
        "hybrid": 0.942,
        "random": 0.439
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.754,
      "scores": {
        "uniform": 0.468,
        "grounding": 0.66,
        "output": 0.752,
        "magnitude": 0.467,
        "attention": 0.753,
        "visual": 0.468,
        "hybrid": 0.753,
        "random": 0.548
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.754,
      "scores": {
        "uniform": 0.751,
        "grounding": 0.753,
        "output": 0.753,
        "magnitude": 0.751,
        "attention": 0.752,
        "visual": 0.752,
        "hybrid": 0.753,
        "random": 0.752
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.754,
      "scores": {
        "uniform": 0.262,
        "grounding": 0.552,
        "output": 0.746,
        "magnitude": 0.26,
        "attention": 0.751,
        "visual": 0.259,
        "hybrid": 0.742,
        "random": 0.391
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.706,
      "scores": {
        "uniform": 0.301,
        "hybrid": 0.705
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.706,
      "scores": {
        "uniform": 0.704,
        "hybrid": 0.698
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.706,
      "scores": {
        "uniform": 0.031,
        "hybrid": 0.672
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.804,
        "hybrid": 0.828
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.783,
        "hybrid": 0.806
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.717,
        "hybrid": 0.748
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.682,
      "scores": {
        "uniform": 0.679,
        "grounding": 0.68,
        "output": 0.682,
        "magnitude": 0.681,
        "attention": 0.681,
        "visual": 0.681,
        "hybrid": 0.681,
        "random": 0.681
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.682,
      "scores": {
        "uniform": 0.684,
        "grounding": 0.683,
        "output": 0.681,
        "magnitude": 0.684,
        "attention": 0.683,
        "visual": 0.685,
        "hybrid": 0.684,
        "random": 0.684
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.682,
      "scores": {
        "uniform": 0.679,
        "grounding": 0.68,
        "output": 0.679,
        "magnitude": 0.682,
        "attention": 0.682,
        "visual": 0.681,
        "hybrid": 0.68,
        "random": 0.68
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.786,
      "scores": {
        "uniform": 0.784,
        "grounding": 0.785,
        "output": 0.787,
        "magnitude": 0.787,
        "attention": 0.785,
        "visual": 0.787,
        "hybrid": 0.787,
        "random": 0.784
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.786,
      "scores": {
        "uniform": 0.787,
        "grounding": 0.784,
        "output": 0.787,
        "magnitude": 0.789,
        "attention": 0.79,
        "visual": 0.79,
        "hybrid": 0.784,
        "random": 0.787
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.786,
      "scores": {
        "uniform": 0.782,
        "grounding": 0.782,
        "output": 0.786,
        "magnitude": 0.785,
        "attention": 0.786,
        "visual": 0.787,
        "hybrid": 0.782,
        "random": 0.783
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.349,
      "scores": {
        "uniform": 0.356,
        "grounding": 0.35,
        "output": 0.354,
        "magnitude": 0.355,
        "attention": 0.348,
        "visual": 0.347,
        "hybrid": 0.347,
        "random": 0.354
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.349,
      "scores": {
        "uniform": 0.347,
        "grounding": 0.349,
        "output": 0.354,
        "magnitude": 0.347,
        "attention": 0.356,
        "visual": 0.347,
        "hybrid": 0.359,
        "random": 0.348
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.349,
      "scores": {
        "uniform": 0.356,
        "grounding": 0.354,
        "output": 0.353,
        "magnitude": 0.355,
        "attention": 0.35,
        "visual": 0.358,
        "hybrid": 0.355,
        "random": 0.349
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.839,
      "scores": {
        "uniform": 0.84,
        "grounding": 0.838,
        "output": 0.841,
        "magnitude": 0.839,
        "attention": 0.842,
        "visual": 0.84,
        "hybrid": 0.84,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.839,
      "scores": {
        "uniform": 0.84,
        "grounding": 0.839,
        "output": 0.838,
        "magnitude": 0.839,
        "attention": 0.84,
        "visual": 0.84,
        "hybrid": 0.841,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.839,
      "scores": {
        "uniform": 0.84,
        "grounding": 0.84,
        "output": 0.843,
        "magnitude": 0.839,
        "attention": 0.842,
        "visual": 0.842,
        "hybrid": 0.844,
        "random": 0.839
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.618,
      "scores": {
        "uniform": 0.616,
        "grounding": 0.617,
        "output": 0.62,
        "magnitude": 0.614,
        "attention": 0.618,
        "visual": 0.614,
        "hybrid": 0.619,
        "random": 0.617
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.618,
      "scores": {
        "uniform": 0.617,
        "grounding": 0.617,
        "output": 0.613,
        "magnitude": 0.615,
        "attention": 0.614,
        "visual": 0.615,
        "hybrid": 0.614,
        "random": 0.616
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.618,
      "scores": {
        "uniform": 0.611,
        "grounding": 0.619,
        "output": 0.611,
        "magnitude": 0.615,
        "attention": 0.612,
        "visual": 0.614,
        "hybrid": 0.615,
        "random": 0.613
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.582,
      "scores": {
        "uniform": 0.579,
        "grounding": 0.581,
        "output": 0.578,
        "magnitude": 0.58,
        "attention": 0.579,
        "visual": 0.581,
        "hybrid": 0.58,
        "random": 0.578
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.582,
      "scores": {
        "uniform": 0.579,
        "grounding": 0.581,
        "output": 0.576,
        "magnitude": 0.581,
        "attention": 0.579,
        "visual": 0.582,
        "hybrid": 0.581,
        "random": 0.579
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.582,
      "scores": {
        "uniform": 0.579,
        "grounding": 0.579,
        "output": 0.575,
        "magnitude": 0.582,
        "attention": 0.58,
        "visual": 0.582,
        "hybrid": 0.577,
        "random": 0.579
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.476,
      "scores": {
        "uniform": 0.475,
        "hybrid": 0.475
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.476,
      "scores": {
        "uniform": 0.474,
        "hybrid": 0.48
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.476,
      "scores": {
        "uniform": 0.48,
        "hybrid": 0.479
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.815,
        "hybrid": 0.846
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.806,
        "hybrid": 0.84
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.722,
        "hybrid": 0.796
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.71,
      "scores": {
        "uniform": 0.71,
        "grounding": 0.71,
        "output": 0.709,
        "magnitude": 0.709,
        "attention": 0.708,
        "visual": 0.708,
        "hybrid": 0.71,
        "random": 0.71
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.71,
      "scores": {
        "uniform": 0.708,
        "grounding": 0.709,
        "output": 0.711,
        "magnitude": 0.709,
        "attention": 0.708,
        "visual": 0.708,
        "hybrid": 0.71,
        "random": 0.709
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.71,
      "scores": {
        "uniform": 0.71,
        "grounding": 0.711,
        "output": 0.713,
        "magnitude": 0.713,
        "attention": 0.712,
        "visual": 0.712,
        "hybrid": 0.713,
        "random": 0.712
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.754,
      "scores": {
        "uniform": 0.76,
        "grounding": 0.753,
        "output": 0.756,
        "magnitude": 0.757,
        "attention": 0.758,
        "visual": 0.758,
        "hybrid": 0.754,
        "random": 0.756
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.754,
      "scores": {
        "uniform": 0.757,
        "grounding": 0.751,
        "output": 0.753,
        "magnitude": 0.756,
        "attention": 0.752,
        "visual": 0.755,
        "hybrid": 0.754,
        "random": 0.756
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.754,
      "scores": {
        "uniform": 0.77,
        "grounding": 0.757,
        "output": 0.763,
        "magnitude": 0.765,
        "attention": 0.759,
        "visual": 0.767,
        "hybrid": 0.754,
        "random": 0.767
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.356,
      "scores": {
        "uniform": 0.347,
        "grounding": 0.344,
        "output": 0.352,
        "magnitude": 0.352,
        "attention": 0.353,
        "visual": 0.35,
        "hybrid": 0.353,
        "random": 0.348
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.356,
      "scores": {
        "uniform": 0.346,
        "grounding": 0.355,
        "output": 0.35,
        "magnitude": 0.354,
        "attention": 0.356,
        "visual": 0.359,
        "hybrid": 0.358,
        "random": 0.351
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.356,
      "scores": {
        "uniform": 0.356,
        "grounding": 0.364,
        "output": 0.364,
        "magnitude": 0.362,
        "attention": 0.35,
        "visual": 0.36,
        "hybrid": 0.361,
        "random": 0.352
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.861,
      "scores": {
        "uniform": 0.866,
        "grounding": 0.861,
        "output": 0.862,
        "magnitude": 0.862,
        "attention": 0.864,
        "visual": 0.861,
        "hybrid": 0.859,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.861,
      "scores": {
        "uniform": 0.864,
        "grounding": 0.862,
        "output": 0.861,
        "magnitude": 0.863,
        "attention": 0.863,
        "visual": 0.864,
        "hybrid": 0.863,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.861,
      "scores": {
        "uniform": 0.866,
        "grounding": 0.859,
        "output": 0.864,
        "magnitude": 0.862,
        "attention": 0.864,
        "visual": 0.863,
        "hybrid": 0.86,
        "random": 0.866
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.661,
      "scores": {
        "uniform": 0.667,
        "grounding": 0.661,
        "output": 0.659,
        "magnitude": 0.66,
        "attention": 0.663,
        "visual": 0.661,
        "hybrid": 0.658,
        "random": 0.662
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.661,
      "scores": {
        "uniform": 0.657,
        "grounding": 0.657,
        "output": 0.656,
        "magnitude": 0.656,
        "attention": 0.656,
        "visual": 0.657,
        "hybrid": 0.658,
        "random": 0.658
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.661,
      "scores": {
        "uniform": 0.655,
        "grounding": 0.661,
        "output": 0.659,
        "magnitude": 0.656,
        "attention": 0.661,
        "visual": 0.658,
        "hybrid": 0.658,
        "random": 0.659
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.647,
      "scores": {
        "uniform": 0.645,
        "grounding": 0.646,
        "output": 0.646,
        "magnitude": 0.648,
        "attention": 0.646,
        "visual": 0.648,
        "hybrid": 0.648,
        "random": 0.644
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.647,
      "scores": {
        "uniform": 0.642,
        "grounding": 0.646,
        "output": 0.647,
        "magnitude": 0.646,
        "attention": 0.643,
        "visual": 0.645,
        "hybrid": 0.646,
        "random": 0.641
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.647,
      "scores": {
        "uniform": 0.646,
        "grounding": 0.649,
        "output": 0.651,
        "magnitude": 0.65,
        "attention": 0.646,
        "visual": 0.649,
        "hybrid": 0.65,
        "random": 0.645
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.581,
      "scores": {
        "uniform": 0.58,
        "hybrid": 0.571
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.581,
      "scores": {
        "uniform": 0.576,
        "hybrid": 0.583
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.581,
      "scores": {
        "uniform": 0.583,
        "hybrid": 0.575
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.829,
        "hybrid": 0.864
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.812,
        "hybrid": 0.818
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.773,
        "hybrid": 0.79
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.836,
      "scores": {
        "uniform": 0.835,
        "grounding": 0.834,
        "output": 0.834,
        "magnitude": 0.835,
        "attention": 0.834,
        "visual": 0.836,
        "hybrid": 0.837,
        "random": 0.834
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.836,
      "scores": {
        "uniform": 0.836,
        "grounding": 0.835,
        "output": 0.833,
        "magnitude": 0.837,
        "attention": 0.836,
        "visual": 0.837,
        "hybrid": 0.833,
        "random": 0.835
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.836,
      "scores": {
        "uniform": 0.829,
        "grounding": 0.832,
        "output": 0.835,
        "magnitude": 0.832,
        "attention": 0.831,
        "visual": 0.829,
        "hybrid": 0.834,
        "random": 0.831
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.828,
      "scores": {
        "uniform": 0.829,
        "grounding": 0.828,
        "output": 0.83,
        "magnitude": 0.831,
        "attention": 0.832,
        "visual": 0.83,
        "hybrid": 0.828,
        "random": 0.828
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.828,
      "scores": {
        "uniform": 0.829,
        "grounding": 0.828,
        "output": 0.828,
        "magnitude": 0.826,
        "attention": 0.827,
        "visual": 0.827,
        "hybrid": 0.829,
        "random": 0.826
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.828,
      "scores": {
        "uniform": 0.829,
        "grounding": 0.829,
        "output": 0.83,
        "magnitude": 0.828,
        "attention": 0.831,
        "visual": 0.825,
        "hybrid": 0.829,
        "random": 0.828
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.49,
      "scores": {
        "uniform": 0.491,
        "grounding": 0.487,
        "output": 0.498,
        "magnitude": 0.493,
        "attention": 0.49,
        "visual": 0.49,
        "hybrid": 0.483,
        "random": 0.493
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.49,
      "scores": {
        "uniform": 0.493,
        "grounding": 0.499,
        "output": 0.492,
        "magnitude": 0.491,
        "attention": 0.492,
        "visual": 0.492,
        "hybrid": 0.487,
        "random": 0.491
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.49,
      "scores": {
        "uniform": 0.477,
        "grounding": 0.476,
        "output": 0.486,
        "magnitude": 0.476,
        "attention": 0.473,
        "visual": 0.482,
        "hybrid": 0.478,
        "random": 0.48
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.857,
      "scores": {
        "uniform": 0.861,
        "grounding": 0.862,
        "output": 0.858,
        "magnitude": 0.861,
        "attention": 0.859,
        "visual": 0.861,
        "hybrid": 0.859,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.857,
      "scores": {
        "uniform": 0.86,
        "grounding": 0.86,
        "output": 0.861,
        "magnitude": 0.86,
        "attention": 0.859,
        "visual": 0.858,
        "hybrid": 0.86,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.857,
      "scores": {
        "uniform": 0.859,
        "grounding": 0.859,
        "output": 0.859,
        "magnitude": 0.861,
        "attention": 0.862,
        "visual": 0.861,
        "hybrid": 0.86,
        "random": 0.861
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.88,
      "scores": {
        "uniform": 0.873,
        "grounding": 0.874,
        "output": 0.879,
        "magnitude": 0.875,
        "attention": 0.878,
        "visual": 0.875,
        "hybrid": 0.876,
        "random": 0.872
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.88,
      "scores": {
        "uniform": 0.874,
        "grounding": 0.878,
        "output": 0.88,
        "magnitude": 0.881,
        "attention": 0.88,
        "visual": 0.876,
        "hybrid": 0.881,
        "random": 0.878
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.88,
      "scores": {
        "uniform": 0.872,
        "grounding": 0.873,
        "output": 0.876,
        "magnitude": 0.873,
        "attention": 0.872,
        "visual": 0.869,
        "hybrid": 0.874,
        "random": 0.872
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.727,
      "scores": {
        "uniform": 0.724,
        "grounding": 0.726,
        "output": 0.724,
        "magnitude": 0.725,
        "attention": 0.725,
        "visual": 0.724,
        "hybrid": 0.727,
        "random": 0.725
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.727,
      "scores": {
        "uniform": 0.723,
        "grounding": 0.724,
        "output": 0.725,
        "magnitude": 0.723,
        "attention": 0.726,
        "visual": 0.725,
        "hybrid": 0.724,
        "random": 0.723
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.727,
      "scores": {
        "uniform": 0.72,
        "grounding": 0.722,
        "output": 0.722,
        "magnitude": 0.722,
        "attention": 0.724,
        "visual": 0.723,
        "hybrid": 0.723,
        "random": 0.722
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.729,
      "scores": {
        "uniform": 0.722,
        "hybrid": 0.728
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.729,
      "scores": {
        "uniform": 0.725,
        "hybrid": 0.722
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.729,
      "scores": {
        "uniform": 0.728,
        "hybrid": 0.725
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.025,
        "hybrid": 0.468
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.625,
        "hybrid": 0.611
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.009,
        "hybrid": 0.427
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.858,
      "scores": {
        "uniform": 0.271,
        "grounding": 0.273,
        "output": 0.858,
        "magnitude": 0.271,
        "attention": 0.271,
        "visual": 0.274,
        "hybrid": 0.86,
        "random": 0.285
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.858,
      "scores": {
        "uniform": 0.858,
        "grounding": 0.854,
        "output": 0.858,
        "magnitude": 0.856,
        "attention": 0.856,
        "visual": 0.858,
        "hybrid": 0.858,
        "random": 0.858
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.858,
      "scores": {
        "uniform": 0.268,
        "grounding": 0.268,
        "output": 0.855,
        "magnitude": 0.264,
        "attention": 0.268,
        "visual": 0.27,
        "hybrid": 0.856,
        "random": 0.284
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.874,
      "scores": {
        "uniform": 0.515,
        "grounding": 0.516,
        "output": 0.871,
        "magnitude": 0.519,
        "attention": 0.517,
        "visual": 0.52,
        "hybrid": 0.871,
        "random": 0.54
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.874,
      "scores": {
        "uniform": 0.875,
        "grounding": 0.873,
        "output": 0.874,
        "magnitude": 0.874,
        "attention": 0.877,
        "visual": 0.875,
        "hybrid": 0.873,
        "random": 0.873
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.874,
      "scores": {
        "uniform": 0.501,
        "grounding": 0.51,
        "output": 0.863,
        "magnitude": 0.507,
        "attention": 0.509,
        "visual": 0.509,
        "hybrid": 0.855,
        "random": 0.533
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.514,
      "scores": {
        "uniform": 0.269,
        "grounding": 0.267,
        "output": 0.503,
        "magnitude": 0.263,
        "attention": 0.278,
        "visual": 0.271,
        "hybrid": 0.495,
        "random": 0.28
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.514,
      "scores": {
        "uniform": 0.518,
        "grounding": 0.502,
        "output": 0.509,
        "magnitude": 0.52,
        "attention": 0.509,
        "visual": 0.514,
        "hybrid": 0.514,
        "random": 0.513
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.514,
      "scores": {
        "uniform": 0.281,
        "grounding": 0.262,
        "output": 0.495,
        "magnitude": 0.282,
        "attention": 0.265,
        "visual": 0.288,
        "hybrid": 0.492,
        "random": 0.286
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.884,
      "scores": {
        "uniform": 0.519,
        "grounding": 0.521,
        "output": 0.887,
        "magnitude": 0.524,
        "attention": 0.521,
        "visual": 0.519,
        "hybrid": 0.887,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.884,
      "scores": {
        "uniform": 0.885,
        "grounding": 0.885,
        "output": 0.882,
        "magnitude": 0.884,
        "attention": 0.885,
        "visual": 0.885,
        "hybrid": 0.884,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.884,
      "scores": {
        "uniform": 0.511,
        "grounding": 0.512,
        "output": 0.884,
        "magnitude": 0.508,
        "attention": 0.509,
        "visual": 0.513,
        "hybrid": 0.881,
        "random": 0.554
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.849,
      "scores": {
        "uniform": 0.361,
        "grounding": 0.36,
        "output": 0.85,
        "magnitude": 0.365,
        "attention": 0.368,
        "visual": 0.366,
        "hybrid": 0.856,
        "random": 0.413
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.849,
      "scores": {
        "uniform": 0.851,
        "grounding": 0.848,
        "output": 0.852,
        "magnitude": 0.849,
        "attention": 0.851,
        "visual": 0.85,
        "hybrid": 0.847,
        "random": 0.851
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.849,
      "scores": {
        "uniform": 0.347,
        "grounding": 0.35,
        "output": 0.84,
        "magnitude": 0.354,
        "attention": 0.353,
        "visual": 0.347,
        "hybrid": 0.836,
        "random": 0.366
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.763,
      "scores": {
        "uniform": 0.264,
        "grounding": 0.266,
        "output": 0.763,
        "magnitude": 0.265,
        "attention": 0.267,
        "visual": 0.264,
        "hybrid": 0.763,
        "random": 0.385
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.763,
      "scores": {
        "uniform": 0.762,
        "grounding": 0.765,
        "output": 0.762,
        "magnitude": 0.762,
        "attention": 0.763,
        "visual": 0.765,
        "hybrid": 0.762,
        "random": 0.764
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.763,
      "scores": {
        "uniform": 0.255,
        "grounding": 0.257,
        "output": 0.756,
        "magnitude": 0.257,
        "attention": 0.259,
        "visual": 0.256,
        "hybrid": 0.763,
        "random": 0.318
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.775,
      "scores": {
        "uniform": 0.003,
        "hybrid": 0.76
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.775,
      "scores": {
        "uniform": 0.761,
        "hybrid": 0.771
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.775,
      "scores": {
        "uniform": 0.0,
        "hybrid": 0.756
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.022,
        "hybrid": 0.651
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.617,
        "hybrid": 0.642
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.025,
        "hybrid": 0.581
      },
      "unavailable_arms": [],
      "max_new_tokens": 64
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.79,
      "scores": {
        "uniform": 0.472,
        "grounding": 0.474,
        "output": 0.787,
        "magnitude": 0.469,
        "attention": 0.564,
        "visual": 0.471,
        "hybrid": 0.791,
        "random": 0.604
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.79,
      "scores": {
        "uniform": 0.788,
        "grounding": 0.788,
        "output": 0.789,
        "magnitude": 0.788,
        "attention": 0.788,
        "visual": 0.789,
        "hybrid": 0.791,
        "random": 0.789
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.79,
      "scores": {
        "uniform": 0.267,
        "grounding": 0.268,
        "output": 0.789,
        "magnitude": 0.266,
        "attention": 0.307,
        "visual": 0.268,
        "hybrid": 0.785,
        "random": 0.436
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.816,
      "scores": {
        "uniform": 0.582,
        "grounding": 0.587,
        "output": 0.811,
        "magnitude": 0.581,
        "attention": 0.67,
        "visual": 0.582,
        "hybrid": 0.812,
        "random": 0.674
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.816,
      "scores": {
        "uniform": 0.811,
        "grounding": 0.814,
        "output": 0.811,
        "magnitude": 0.811,
        "attention": 0.809,
        "visual": 0.809,
        "hybrid": 0.813,
        "random": 0.812
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.816,
      "scores": {
        "uniform": 0.502,
        "grounding": 0.503,
        "output": 0.808,
        "magnitude": 0.503,
        "attention": 0.6,
        "visual": 0.502,
        "hybrid": 0.806,
        "random": 0.602
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.408,
      "scores": {
        "uniform": 0.271,
        "grounding": 0.273,
        "output": 0.409,
        "magnitude": 0.272,
        "attention": 0.318,
        "visual": 0.269,
        "hybrid": 0.411,
        "random": 0.325
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.408,
      "scores": {
        "uniform": 0.402,
        "grounding": 0.416,
        "output": 0.408,
        "magnitude": 0.405,
        "attention": 0.398,
        "visual": 0.397,
        "hybrid": 0.41,
        "random": 0.409
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.408,
      "scores": {
        "uniform": 0.277,
        "grounding": 0.272,
        "output": 0.411,
        "magnitude": 0.273,
        "attention": 0.259,
        "visual": 0.275,
        "hybrid": 0.414,
        "random": 0.301
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.881,
      "scores": {
        "uniform": 0.768,
        "grounding": 0.769,
        "output": 0.883,
        "magnitude": 0.769,
        "attention": 0.852,
        "visual": 0.774,
        "hybrid": 0.883,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.881,
      "scores": {
        "uniform": 0.885,
        "grounding": 0.882,
        "output": 0.886,
        "magnitude": 0.883,
        "attention": 0.886,
        "visual": 0.884,
        "hybrid": 0.884,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.881,
      "scores": {
        "uniform": 0.495,
        "grounding": 0.495,
        "output": 0.881,
        "magnitude": 0.499,
        "attention": 0.717,
        "visual": 0.495,
        "hybrid": 0.882,
        "random": 0.685
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.771,
      "scores": {
        "uniform": 0.469,
        "grounding": 0.474,
        "output": 0.764,
        "magnitude": 0.467,
        "attention": 0.54,
        "visual": 0.471,
        "hybrid": 0.767,
        "random": 0.574
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.771,
      "scores": {
        "uniform": 0.762,
        "grounding": 0.767,
        "output": 0.764,
        "magnitude": 0.765,
        "attention": 0.768,
        "visual": 0.766,
        "hybrid": 0.772,
        "random": 0.77
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.771,
      "scores": {
        "uniform": 0.35,
        "grounding": 0.348,
        "output": 0.764,
        "magnitude": 0.35,
        "attention": 0.355,
        "visual": 0.348,
        "hybrid": 0.772,
        "random": 0.462
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.718,
      "scores": {
        "uniform": 0.341,
        "grounding": 0.341,
        "output": 0.715,
        "magnitude": 0.343,
        "attention": 0.481,
        "visual": 0.343,
        "hybrid": 0.714,
        "random": 0.389
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.718,
      "scores": {
        "uniform": 0.715,
        "grounding": 0.717,
        "output": 0.712,
        "magnitude": 0.715,
        "attention": 0.714,
        "visual": 0.716,
        "hybrid": 0.715,
        "random": 0.713
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.718,
      "scores": {
        "uniform": 0.262,
        "grounding": 0.264,
        "output": 0.715,
        "magnitude": 0.262,
        "attention": 0.284,
        "visual": 0.263,
        "hybrid": 0.714,
        "random": 0.27
      },
      "unavailable_arms": [],
      "max_new_tokens": null
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.79,
      "scores": {
        "uniform": 0.253,
        "hybrid": 0.785
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.79,
      "scores": {
        "uniform": 0.775,
        "hybrid": 0.783
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "full_kv",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 3,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.79,
      "scores": {
        "uniform": 0.022,
        "hybrid": 0.787
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    }
  ],
  "pointwise_gains": [
    {
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.095
    },
    {
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.009
    },
    {
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.001
    },
    {
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.092
    },
    {
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.008
    },
    {
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.017
    },
    {
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.081
    },
    {
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.005
    },
    {
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.003
    },
    {
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.053
    },
    {
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.005
    },
    {
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.01
    },
    {
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": -0.011
    },
    {
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.021
    },
    {
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": -0.007
    },
    {
      "model": "llava15",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.091
    },
    {
      "model": "llava15",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.003
    },
    {
      "model": "llava15",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.01
    },
    {
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.025
    },
    {
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.014
    },
    {
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": -0.005
    },
    {
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.005
    },
    {
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.009
    },
    {
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.001
    },
    {
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.047
    },
    {
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.007
    },
    {
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.009
    },
    {
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.049
    },
    {
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.01
    },
    {
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.006
    },
    {
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.005
    },
    {
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.01
    },
    {
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.007
    },
    {
      "model": "llavanext",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.085
    },
    {
      "model": "llavanext",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.019
    },
    {
      "model": "llavanext",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.012
    },
    {
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.369
    },
    {
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.005
    },
    {
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.332
    },
    {
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.321
    },
    {
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.004
    },
    {
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.324
    },
    {
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.565
    },
    {
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.004
    },
    {
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.547
    },
    {
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.426
    },
    {
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.019
    },
    {
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.318
    },
    {
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.172
    },
    {
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.002
    },
    {
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.169
    },
    {
      "model": "qwen25",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.467
    },
    {
      "model": "qwen25",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.011
    },
    {
      "model": "qwen25",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.493
    },
    {
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.165
    },
    {
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.001
    },
    {
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.38
    },
    {
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.094
    },
    {
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.007
    },
    {
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.257
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.442
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.005
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.505
    },
    {
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.329
    },
    {
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.013
    },
    {
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.378
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.063
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.002
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.098
    },
    {
      "model": "qwen2vl",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.313
    },
    {
      "model": "qwen2vl",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.013
    },
    {
      "model": "qwen2vl",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.431
    },
    {
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": -0.008
    },
    {
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.015
    },
    {
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.007
    },
    {
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": -0.019
    },
    {
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.003
    },
    {
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.036
    },
    {
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": -0.005
    },
    {
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.006
    },
    {
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.023
    },
    {
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": -0.006
    },
    {
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.014
    },
    {
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.025
    },
    {
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.006
    },
    {
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.018
    },
    {
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.043
    },
    {
      "model": "gemma3",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.003
    },
    {
      "model": "gemma3",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.017
    },
    {
      "model": "gemma3",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.051
    },
    {
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.01
    },
    {
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.029
    },
    {
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.004
    },
    {
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": -0.007
    },
    {
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.015
    },
    {
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.0
    },
    {
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.003
    },
    {
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.037
    },
    {
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.0
    },
    {
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.018
    },
    {
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.022
    },
    {
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.002
    },
    {
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": -0.018
    },
    {
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.001
    },
    {
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.004
    },
    {
      "model": "gemma4",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.003
    },
    {
      "model": "gemma4",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.012
    },
    {
      "model": "gemma4",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": -0.0
    },
    {
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.146
    },
    {
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.003
    },
    {
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.011
    },
    {
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.115
    },
    {
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.025
    },
    {
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.006
    },
    {
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.075
    },
    {
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.01
    },
    {
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.003
    },
    {
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.098
    },
    {
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.009
    },
    {
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.002
    },
    {
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.048
    },
    {
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.012
    },
    {
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.002
    },
    {
      "model": "pixtral",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.14
    },
    {
      "model": "pixtral",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.012
    },
    {
      "model": "pixtral",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.011
    },
    {
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.358
    },
    {
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.005
    },
    {
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.26
    },
    {
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.205
    },
    {
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.016
    },
    {
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.191
    },
    {
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.469
    },
    {
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.004
    },
    {
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.307
    },
    {
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.422
    },
    {
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.008
    },
    {
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.35
    },
    {
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.11
    },
    {
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.023
    },
    {
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.184
    },
    {
      "model": "internvl",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.387
    },
    {
      "model": "internvl",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.011
    },
    {
      "model": "internvl",
      "benchmark": "seed",
      "bits": 2,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.291
    },
    {
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.004
    },
    {
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.0
    },
    {
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": -0.001
    },
    {
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.0
    },
    {
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.003
    },
    {
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.003
    },
    {
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.0
    },
    {
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.0
    },
    {
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.002
    },
    {
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.004
    },
    {
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.003
    },
    {
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.003
    },
    {
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": -0.001
    },
    {
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.012
    },
    {
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": -0.01
    },
    {
      "model": "llava15",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": -0.002
    },
    {
      "model": "llava15",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.002
    },
    {
      "model": "llava15",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.001
    },
    {
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": -0.006
    },
    {
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.001
    },
    {
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": -0.007
    },
    {
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": -0.016
    },
    {
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.003
    },
    {
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": -0.005
    },
    {
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.003
    },
    {
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.002
    },
    {
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": -0.0
    },
    {
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.003
    },
    {
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.0
    },
    {
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": -0.009
    },
    {
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.005
    },
    {
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.012
    },
    {
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.006
    },
    {
      "model": "llavanext",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.004
    },
    {
      "model": "llavanext",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.003
    },
    {
      "model": "llavanext",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.003
    },
    {
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.37
    },
    {
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.002
    },
    {
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.368
    },
    {
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.355
    },
    {
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.003
    },
    {
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.355
    },
    {
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.588
    },
    {
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.0
    },
    {
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.589
    },
    {
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.489
    },
    {
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.004
    },
    {
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.494
    },
    {
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.211
    },
    {
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.005
    },
    {
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.225
    },
    {
      "model": "qwen25",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.508
    },
    {
      "model": "qwen25",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.0
    },
    {
      "model": "qwen25",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.499
    },
    {
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.387
    },
    {
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.001
    },
    {
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.116
    },
    {
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.304
    },
    {
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.002
    },
    {
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.23
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.518
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.003
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.319
    },
    {
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.421
    },
    {
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.009
    },
    {
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.298
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.137
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.008
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.141
    },
    {
      "model": "qwen2vl",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.451
    },
    {
      "model": "qwen2vl",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.0
    },
    {
      "model": "qwen2vl",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.373
    },
    {
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.024
    },
    {
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.007
    },
    {
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.004
    },
    {
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.029
    },
    {
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.008
    },
    {
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.005
    },
    {
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.062
    },
    {
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.001
    },
    {
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.003
    },
    {
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.038
    },
    {
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.005
    },
    {
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": -0.004
    },
    {
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.026
    },
    {
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.005
    },
    {
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.006
    },
    {
      "model": "gemma3",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.075
    },
    {
      "model": "gemma3",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.002
    },
    {
      "model": "gemma3",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.003
    },
    {
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.021
    },
    {
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.007
    },
    {
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.002
    },
    {
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.01
    },
    {
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.003
    },
    {
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": -0.003
    },
    {
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.014
    },
    {
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.003
    },
    {
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.001
    },
    {
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.016
    },
    {
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.003
    },
    {
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": -0.001
    },
    {
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": -0.03
    },
    {
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.015
    },
    {
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.004
    },
    {
      "model": "gemma4",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.014
    },
    {
      "model": "gemma4",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.008
    },
    {
      "model": "gemma4",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.001
    },
    {
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.001
    },
    {
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.0
    },
    {
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": -0.002
    },
    {
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.0
    },
    {
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.0
    },
    {
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": -0.001
    },
    {
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.005
    },
    {
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.003
    },
    {
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.002
    },
    {
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.001
    },
    {
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.007
    },
    {
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.003
    },
    {
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.001
    },
    {
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": -0.006
    },
    {
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": -0.008
    },
    {
      "model": "pixtral",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.003
    },
    {
      "model": "pixtral",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.001
    },
    {
      "model": "pixtral",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.003
    },
    {
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.369
    },
    {
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.001
    },
    {
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.132
    },
    {
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.325
    },
    {
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.002
    },
    {
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.195
    },
    {
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.587
    },
    {
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.001
    },
    {
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.377
    },
    {
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.588
    },
    {
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.0
    },
    {
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.447
    },
    {
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.261
    },
    {
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.006
    },
    {
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.232
    },
    {
      "model": "internvl",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "minmax",
      "hybrid_minus_uniform": 0.48
    },
    {
      "model": "internvl",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "kivi",
      "hybrid_minus_uniform": 0.002
    },
    {
      "model": "internvl",
      "benchmark": "seed",
      "bits": 3,
      "quantizer": "akvq",
      "hybrid_minus_uniform": 0.285
    }
  ],
  "cross_base_comparisons": [
    {
      "model": "llava15",
      "benchmark": "pope",
      "bits": 2,
      "minmax_hybrid": 0.832,
      "kivi_uniform": 0.836,
      "minmax_hybrid_minus_kivi_uniform": -0.004
    },
    {
      "model": "llava15",
      "benchmark": "mme",
      "bits": 2,
      "minmax_hybrid": 0.672,
      "kivi_uniform": 0.772,
      "minmax_hybrid_minus_kivi_uniform": -0.1
    },
    {
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 2,
      "minmax_hybrid": 0.594,
      "kivi_uniform": 0.679,
      "minmax_hybrid_minus_kivi_uniform": -0.085
    },
    {
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 2,
      "minmax_hybrid": 0.562,
      "kivi_uniform": 0.609,
      "minmax_hybrid_minus_kivi_uniform": -0.046
    },
    {
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 2,
      "minmax_hybrid": 0.313,
      "kivi_uniform": 0.356,
      "minmax_hybrid_minus_kivi_uniform": -0.043
    },
    {
      "model": "llava15",
      "benchmark": "seed",
      "bits": 2,
      "minmax_hybrid": 0.503,
      "kivi_uniform": 0.573,
      "minmax_hybrid_minus_kivi_uniform": -0.071
    },
    {
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 2,
      "minmax_hybrid": 0.857,
      "kivi_uniform": 0.866,
      "minmax_hybrid_minus_kivi_uniform": -0.009
    },
    {
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 2,
      "minmax_hybrid": 0.75,
      "kivi_uniform": 0.752,
      "minmax_hybrid_minus_kivi_uniform": -0.002
    },
    {
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 2,
      "minmax_hybrid": 0.711,
      "kivi_uniform": 0.703,
      "minmax_hybrid_minus_kivi_uniform": 0.008
    },
    {
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 2,
      "minmax_hybrid": 0.634,
      "kivi_uniform": 0.64,
      "minmax_hybrid_minus_kivi_uniform": -0.005
    },
    {
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 2,
      "minmax_hybrid": 0.336,
      "kivi_uniform": 0.35,
      "minmax_hybrid_minus_kivi_uniform": -0.014
    },
    {
      "model": "llavanext",
      "benchmark": "seed",
      "bits": 2,
      "minmax_hybrid": 0.653,
      "kivi_uniform": 0.622,
      "minmax_hybrid_minus_kivi_uniform": 0.031
    },
    {
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 2,
      "minmax_hybrid": 0.866,
      "kivi_uniform": 0.88,
      "minmax_hybrid_minus_kivi_uniform": -0.015
    },
    {
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 2,
      "minmax_hybrid": 0.821,
      "kivi_uniform": 0.858,
      "minmax_hybrid_minus_kivi_uniform": -0.037
    },
    {
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 2,
      "minmax_hybrid": 0.831,
      "kivi_uniform": 0.846,
      "minmax_hybrid_minus_kivi_uniform": -0.015
    },
    {
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 2,
      "minmax_hybrid": 0.787,
      "kivi_uniform": 0.83,
      "minmax_hybrid_minus_kivi_uniform": -0.043
    },
    {
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 2,
      "minmax_hybrid": 0.449,
      "kivi_uniform": 0.502,
      "minmax_hybrid_minus_kivi_uniform": -0.052
    },
    {
      "model": "qwen25",
      "benchmark": "seed",
      "bits": 2,
      "minmax_hybrid": 0.727,
      "kivi_uniform": 0.747,
      "minmax_hybrid_minus_kivi_uniform": -0.021
    },
    {
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 2,
      "minmax_hybrid": 0.676,
      "kivi_uniform": 0.879,
      "minmax_hybrid_minus_kivi_uniform": -0.204
    },
    {
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 2,
      "minmax_hybrid": 0.598,
      "kivi_uniform": 0.8,
      "minmax_hybrid_minus_kivi_uniform": -0.201
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 2,
      "minmax_hybrid": 0.713,
      "kivi_uniform": 0.777,
      "minmax_hybrid_minus_kivi_uniform": -0.064
    },
    {
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 2,
      "minmax_hybrid": 0.678,
      "kivi_uniform": 0.742,
      "minmax_hybrid_minus_kivi_uniform": -0.064
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 2,
      "minmax_hybrid": 0.347,
      "kivi_uniform": 0.404,
      "minmax_hybrid_minus_kivi_uniform": -0.057
    },
    {
      "model": "qwen2vl",
      "benchmark": "seed",
      "bits": 2,
      "minmax_hybrid": 0.575,
      "kivi_uniform": 0.685,
      "minmax_hybrid_minus_kivi_uniform": -0.11
    },
    {
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 2,
      "minmax_hybrid": 0.509,
      "kivi_uniform": 0.812,
      "minmax_hybrid_minus_kivi_uniform": -0.303
    },
    {
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 2,
      "minmax_hybrid": 0.514,
      "kivi_uniform": 0.833,
      "minmax_hybrid_minus_kivi_uniform": -0.319
    },
    {
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 2,
      "minmax_hybrid": 0.268,
      "kivi_uniform": 0.818,
      "minmax_hybrid_minus_kivi_uniform": -0.55
    },
    {
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 2,
      "minmax_hybrid": 0.359,
      "kivi_uniform": 0.793,
      "minmax_hybrid_minus_kivi_uniform": -0.434
    },
    {
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 2,
      "minmax_hybrid": 0.286,
      "kivi_uniform": 0.468,
      "minmax_hybrid_minus_kivi_uniform": -0.182
    },
    {
      "model": "gemma3",
      "benchmark": "seed",
      "bits": 2,
      "minmax_hybrid": 0.266,
      "kivi_uniform": 0.662,
      "minmax_hybrid_minus_kivi_uniform": -0.396
    },
    {
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 2,
      "minmax_hybrid": 0.51,
      "kivi_uniform": 0.503,
      "minmax_hybrid_minus_kivi_uniform": 0.006
    },
    {
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 2,
      "minmax_hybrid": 0.486,
      "kivi_uniform": 0.501,
      "minmax_hybrid_minus_kivi_uniform": -0.016
    },
    {
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 2,
      "minmax_hybrid": 0.272,
      "kivi_uniform": 0.338,
      "minmax_hybrid_minus_kivi_uniform": -0.065
    },
    {
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 2,
      "minmax_hybrid": 0.386,
      "kivi_uniform": 0.554,
      "minmax_hybrid_minus_kivi_uniform": -0.168
    },
    {
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 2,
      "minmax_hybrid": 0.271,
      "kivi_uniform": 0.362,
      "minmax_hybrid_minus_kivi_uniform": -0.092
    },
    {
      "model": "gemma4",
      "benchmark": "seed",
      "bits": 2,
      "minmax_hybrid": 0.255,
      "kivi_uniform": 0.331,
      "minmax_hybrid_minus_kivi_uniform": -0.076
    },
    {
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 2,
      "minmax_hybrid": 0.81,
      "kivi_uniform": 0.848,
      "minmax_hybrid_minus_kivi_uniform": -0.038
    },
    {
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 2,
      "minmax_hybrid": 0.706,
      "kivi_uniform": 0.802,
      "minmax_hybrid_minus_kivi_uniform": -0.096
    },
    {
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 2,
      "minmax_hybrid": 0.728,
      "kivi_uniform": 0.815,
      "minmax_hybrid_minus_kivi_uniform": -0.087
    },
    {
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 2,
      "minmax_hybrid": 0.729,
      "kivi_uniform": 0.851,
      "minmax_hybrid_minus_kivi_uniform": -0.121
    },
    {
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 2,
      "minmax_hybrid": 0.36,
      "kivi_uniform": 0.461,
      "minmax_hybrid_minus_kivi_uniform": -0.101
    },
    {
      "model": "pixtral",
      "benchmark": "seed",
      "bits": 2,
      "minmax_hybrid": 0.516,
      "kivi_uniform": 0.703,
      "minmax_hybrid_minus_kivi_uniform": -0.187
    },
    {
      "model": "internvl",
      "benchmark": "pope",
      "bits": 2,
      "minmax_hybrid": 0.856,
      "kivi_uniform": 0.889,
      "minmax_hybrid_minus_kivi_uniform": -0.033
    },
    {
      "model": "internvl",
      "benchmark": "mme",
      "bits": 2,
      "minmax_hybrid": 0.712,
      "kivi_uniform": 0.857,
      "minmax_hybrid_minus_kivi_uniform": -0.145
    },
    {
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 2,
      "minmax_hybrid": 0.746,
      "kivi_uniform": 0.869,
      "minmax_hybrid_minus_kivi_uniform": -0.124
    },
    {
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 2,
      "minmax_hybrid": 0.769,
      "kivi_uniform": 0.941,
      "minmax_hybrid_minus_kivi_uniform": -0.172
    },
    {
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 2,
      "minmax_hybrid": 0.402,
      "kivi_uniform": 0.515,
      "minmax_hybrid_minus_kivi_uniform": -0.113
    },
    {
      "model": "internvl",
      "benchmark": "seed",
      "bits": 2,
      "minmax_hybrid": 0.64,
      "kivi_uniform": 0.728,
      "minmax_hybrid_minus_kivi_uniform": -0.088
    },
    {
      "model": "llava15",
      "benchmark": "pope",
      "bits": 3,
      "minmax_hybrid": 0.844,
      "kivi_uniform": 0.84,
      "minmax_hybrid_minus_kivi_uniform": 0.004
    },
    {
      "model": "llava15",
      "benchmark": "mme",
      "bits": 3,
      "minmax_hybrid": 0.782,
      "kivi_uniform": 0.787,
      "minmax_hybrid_minus_kivi_uniform": -0.005
    },
    {
      "model": "llava15",
      "benchmark": "mmbench",
      "bits": 3,
      "minmax_hybrid": 0.68,
      "kivi_uniform": 0.684,
      "minmax_hybrid_minus_kivi_uniform": -0.004
    },
    {
      "model": "llava15",
      "benchmark": "scienceqa",
      "bits": 3,
      "minmax_hybrid": 0.615,
      "kivi_uniform": 0.617,
      "minmax_hybrid_minus_kivi_uniform": -0.002
    },
    {
      "model": "llava15",
      "benchmark": "mmmu",
      "bits": 3,
      "minmax_hybrid": 0.355,
      "kivi_uniform": 0.347,
      "minmax_hybrid_minus_kivi_uniform": 0.008
    },
    {
      "model": "llava15",
      "benchmark": "seed",
      "bits": 3,
      "minmax_hybrid": 0.577,
      "kivi_uniform": 0.579,
      "minmax_hybrid_minus_kivi_uniform": -0.002
    },
    {
      "model": "llavanext",
      "benchmark": "pope",
      "bits": 3,
      "minmax_hybrid": 0.86,
      "kivi_uniform": 0.864,
      "minmax_hybrid_minus_kivi_uniform": -0.004
    },
    {
      "model": "llavanext",
      "benchmark": "mme",
      "bits": 3,
      "minmax_hybrid": 0.754,
      "kivi_uniform": 0.757,
      "minmax_hybrid_minus_kivi_uniform": -0.002
    },
    {
      "model": "llavanext",
      "benchmark": "mmbench",
      "bits": 3,
      "minmax_hybrid": 0.713,
      "kivi_uniform": 0.708,
      "minmax_hybrid_minus_kivi_uniform": 0.005
    },
    {
      "model": "llavanext",
      "benchmark": "scienceqa",
      "bits": 3,
      "minmax_hybrid": 0.658,
      "kivi_uniform": 0.657,
      "minmax_hybrid_minus_kivi_uniform": 0.001
    },
    {
      "model": "llavanext",
      "benchmark": "mmmu",
      "bits": 3,
      "minmax_hybrid": 0.361,
      "kivi_uniform": 0.346,
      "minmax_hybrid_minus_kivi_uniform": 0.015
    },
    {
      "model": "llavanext",
      "benchmark": "seed",
      "bits": 3,
      "minmax_hybrid": 0.65,
      "kivi_uniform": 0.642,
      "minmax_hybrid_minus_kivi_uniform": 0.008
    },
    {
      "model": "qwen25",
      "benchmark": "pope",
      "bits": 3,
      "minmax_hybrid": 0.881,
      "kivi_uniform": 0.885,
      "minmax_hybrid_minus_kivi_uniform": -0.004
    },
    {
      "model": "qwen25",
      "benchmark": "mme",
      "bits": 3,
      "minmax_hybrid": 0.855,
      "kivi_uniform": 0.875,
      "minmax_hybrid_minus_kivi_uniform": -0.02
    },
    {
      "model": "qwen25",
      "benchmark": "mmbench",
      "bits": 3,
      "minmax_hybrid": 0.856,
      "kivi_uniform": 0.858,
      "minmax_hybrid_minus_kivi_uniform": -0.002
    },
    {
      "model": "qwen25",
      "benchmark": "scienceqa",
      "bits": 3,
      "minmax_hybrid": 0.836,
      "kivi_uniform": 0.851,
      "minmax_hybrid_minus_kivi_uniform": -0.014
    },
    {
      "model": "qwen25",
      "benchmark": "mmmu",
      "bits": 3,
      "minmax_hybrid": 0.492,
      "kivi_uniform": 0.518,
      "minmax_hybrid_minus_kivi_uniform": -0.026
    },
    {
      "model": "qwen25",
      "benchmark": "seed",
      "bits": 3,
      "minmax_hybrid": 0.763,
      "kivi_uniform": 0.762,
      "minmax_hybrid_minus_kivi_uniform": 0.0
    },
    {
      "model": "qwen2vl",
      "benchmark": "pope",
      "bits": 3,
      "minmax_hybrid": 0.882,
      "kivi_uniform": 0.885,
      "minmax_hybrid_minus_kivi_uniform": -0.003
    },
    {
      "model": "qwen2vl",
      "benchmark": "mme",
      "bits": 3,
      "minmax_hybrid": 0.806,
      "kivi_uniform": 0.811,
      "minmax_hybrid_minus_kivi_uniform": -0.005
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmbench",
      "bits": 3,
      "minmax_hybrid": 0.785,
      "kivi_uniform": 0.788,
      "minmax_hybrid_minus_kivi_uniform": -0.003
    },
    {
      "model": "qwen2vl",
      "benchmark": "scienceqa",
      "bits": 3,
      "minmax_hybrid": 0.772,
      "kivi_uniform": 0.762,
      "minmax_hybrid_minus_kivi_uniform": 0.009
    },
    {
      "model": "qwen2vl",
      "benchmark": "mmmu",
      "bits": 3,
      "minmax_hybrid": 0.414,
      "kivi_uniform": 0.402,
      "minmax_hybrid_minus_kivi_uniform": 0.012
    },
    {
      "model": "qwen2vl",
      "benchmark": "seed",
      "bits": 3,
      "minmax_hybrid": 0.714,
      "kivi_uniform": 0.715,
      "minmax_hybrid_minus_kivi_uniform": -0.002
    },
    {
      "model": "gemma3",
      "benchmark": "pope",
      "bits": 3,
      "minmax_hybrid": 0.818,
      "kivi_uniform": 0.851,
      "minmax_hybrid_minus_kivi_uniform": -0.033
    },
    {
      "model": "gemma3",
      "benchmark": "mme",
      "bits": 3,
      "minmax_hybrid": 0.843,
      "kivi_uniform": 0.831,
      "minmax_hybrid_minus_kivi_uniform": 0.011
    },
    {
      "model": "gemma3",
      "benchmark": "mmbench",
      "bits": 3,
      "minmax_hybrid": 0.734,
      "kivi_uniform": 0.828,
      "minmax_hybrid_minus_kivi_uniform": -0.094
    },
    {
      "model": "gemma3",
      "benchmark": "scienceqa",
      "bits": 3,
      "minmax_hybrid": 0.734,
      "kivi_uniform": 0.824,
      "minmax_hybrid_minus_kivi_uniform": -0.09
    },
    {
      "model": "gemma3",
      "benchmark": "mmmu",
      "bits": 3,
      "minmax_hybrid": 0.445,
      "kivi_uniform": 0.491,
      "minmax_hybrid_minus_kivi_uniform": -0.046
    },
    {
      "model": "gemma3",
      "benchmark": "seed",
      "bits": 3,
      "minmax_hybrid": 0.583,
      "kivi_uniform": 0.693,
      "minmax_hybrid_minus_kivi_uniform": -0.109
    },
    {
      "model": "gemma4",
      "benchmark": "pope",
      "bits": 3,
      "minmax_hybrid": 0.815,
      "kivi_uniform": 0.836,
      "minmax_hybrid_minus_kivi_uniform": -0.021
    },
    {
      "model": "gemma4",
      "benchmark": "mme",
      "bits": 3,
      "minmax_hybrid": 0.74,
      "kivi_uniform": 0.754,
      "minmax_hybrid_minus_kivi_uniform": -0.013
    },
    {
      "model": "gemma4",
      "benchmark": "mmbench",
      "bits": 3,
      "minmax_hybrid": 0.807,
      "kivi_uniform": 0.86,
      "minmax_hybrid_minus_kivi_uniform": -0.053
    },
    {
      "model": "gemma4",
      "benchmark": "scienceqa",
      "bits": 3,
      "minmax_hybrid": 0.778,
      "kivi_uniform": 0.819,
      "minmax_hybrid_minus_kivi_uniform": -0.04
    },
    {
      "model": "gemma4",
      "benchmark": "mmmu",
      "bits": 3,
      "minmax_hybrid": 0.428,
      "kivi_uniform": 0.509,
      "minmax_hybrid_minus_kivi_uniform": -0.081
    },
    {
      "model": "gemma4",
      "benchmark": "seed",
      "bits": 3,
      "minmax_hybrid": 0.705,
      "kivi_uniform": 0.75,
      "minmax_hybrid_minus_kivi_uniform": -0.045
    },
    {
      "model": "pixtral",
      "benchmark": "pope",
      "bits": 3,
      "minmax_hybrid": 0.86,
      "kivi_uniform": 0.86,
      "minmax_hybrid_minus_kivi_uniform": -0.0
    },
    {
      "model": "pixtral",
      "benchmark": "mme",
      "bits": 3,
      "minmax_hybrid": 0.829,
      "kivi_uniform": 0.829,
      "minmax_hybrid_minus_kivi_uniform": 0.0
    },
    {
      "model": "pixtral",
      "benchmark": "mmbench",
      "bits": 3,
      "minmax_hybrid": 0.834,
      "kivi_uniform": 0.836,
      "minmax_hybrid_minus_kivi_uniform": -0.002
    },
    {
      "model": "pixtral",
      "benchmark": "scienceqa",
      "bits": 3,
      "minmax_hybrid": 0.874,
      "kivi_uniform": 0.874,
      "minmax_hybrid_minus_kivi_uniform": -0.0
    },
    {
      "model": "pixtral",
      "benchmark": "mmmu",
      "bits": 3,
      "minmax_hybrid": 0.478,
      "kivi_uniform": 0.493,
      "minmax_hybrid_minus_kivi_uniform": -0.015
    },
    {
      "model": "pixtral",
      "benchmark": "seed",
      "bits": 3,
      "minmax_hybrid": 0.723,
      "kivi_uniform": 0.723,
      "minmax_hybrid_minus_kivi_uniform": 0.0
    },
    {
      "model": "internvl",
      "benchmark": "pope",
      "bits": 3,
      "minmax_hybrid": 0.896,
      "kivi_uniform": 0.895,
      "minmax_hybrid_minus_kivi_uniform": 0.001
    },
    {
      "model": "internvl",
      "benchmark": "mme",
      "bits": 3,
      "minmax_hybrid": 0.838,
      "kivi_uniform": 0.877,
      "minmax_hybrid_minus_kivi_uniform": -0.039
    },
    {
      "model": "internvl",
      "benchmark": "mmbench",
      "bits": 3,
      "minmax_hybrid": 0.862,
      "kivi_uniform": 0.888,
      "minmax_hybrid_minus_kivi_uniform": -0.026
    },
    {
      "model": "internvl",
      "benchmark": "scienceqa",
      "bits": 3,
      "minmax_hybrid": 0.942,
      "kivi_uniform": 0.967,
      "minmax_hybrid_minus_kivi_uniform": -0.024
    },
    {
      "model": "internvl",
      "benchmark": "mmmu",
      "bits": 3,
      "minmax_hybrid": 0.534,
      "kivi_uniform": 0.57,
      "minmax_hybrid_minus_kivi_uniform": -0.036
    },
    {
      "model": "internvl",
      "benchmark": "seed",
      "bits": 3,
      "minmax_hybrid": 0.742,
      "kivi_uniform": 0.751,
      "minmax_hybrid_minus_kivi_uniform": -0.009
    }
  ],
  "generative_details": [
    {
      "model": "llava15",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "minmax",
      "n": 1000,
      "bf16": 0.476,
      "uniform": 0.313,
      "hybrid": 0.382,
      "hybrid_minus_uniform": 0.07
    },
    {
      "model": "llava15",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "kivi",
      "n": 1000,
      "bf16": 0.476,
      "uniform": 0.459,
      "hybrid": 0.47,
      "hybrid_minus_uniform": 0.012
    },
    {
      "model": "llava15",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "akvq",
      "n": 1000,
      "bf16": 0.476,
      "uniform": 0.46,
      "hybrid": 0.47,
      "hybrid_minus_uniform": 0.01
    },
    {
      "model": "llava15",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "minmax",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.37,
      "hybrid": 0.477,
      "hybrid_minus_uniform": 0.107,
      "secondary_cider_vs_human": {
        "uniform": 0.089,
        "hybrid": 0.0
      }
    },
    {
      "model": "llava15",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "kivi",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.627,
      "hybrid": 0.664,
      "hybrid_minus_uniform": 0.037,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "llava15",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "akvq",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.631,
      "hybrid": 0.661,
      "hybrid_minus_uniform": 0.03,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "llavanext",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "minmax",
      "n": 1000,
      "bf16": 0.581,
      "uniform": 0.497,
      "hybrid": 0.552,
      "hybrid_minus_uniform": 0.054
    },
    {
      "model": "llavanext",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "kivi",
      "n": 1000,
      "bf16": 0.581,
      "uniform": 0.558,
      "hybrid": 0.547,
      "hybrid_minus_uniform": -0.01
    },
    {
      "model": "llavanext",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "akvq",
      "n": 1000,
      "bf16": 0.581,
      "uniform": 0.554,
      "hybrid": 0.56,
      "hybrid_minus_uniform": 0.007
    },
    {
      "model": "llavanext",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "minmax",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.492,
      "hybrid": 0.514,
      "hybrid_minus_uniform": 0.023,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "llavanext",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "kivi",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.557,
      "hybrid": 0.606,
      "hybrid_minus_uniform": 0.048,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "llavanext",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "akvq",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.663,
      "hybrid": 0.681,
      "hybrid_minus_uniform": 0.018,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "qwen25",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "minmax",
      "n": 1000,
      "bf16": 0.775,
      "uniform": 0.015,
      "hybrid": 0.687,
      "hybrid_minus_uniform": 0.673
    },
    {
      "model": "qwen25",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "kivi",
      "n": 1000,
      "bf16": 0.775,
      "uniform": 0.716,
      "hybrid": 0.731,
      "hybrid_minus_uniform": 0.015
    },
    {
      "model": "qwen25",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "akvq",
      "n": 1000,
      "bf16": 0.775,
      "uniform": 0.039,
      "hybrid": 0.744,
      "hybrid_minus_uniform": 0.705
    },
    {
      "model": "qwen25",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "minmax",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.004,
      "hybrid": 0.375,
      "hybrid_minus_uniform": 0.371,
      "secondary_cider_vs_human": {
        "uniform": 0.009,
        "hybrid": 0.017
      }
    },
    {
      "model": "qwen25",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "kivi",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.452,
      "hybrid": 0.476,
      "hybrid_minus_uniform": 0.024,
      "secondary_cider_vs_human": {
        "uniform": 0.014,
        "hybrid": 0.014
      }
    },
    {
      "model": "qwen25",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "akvq",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.118,
      "hybrid": 0.454,
      "hybrid_minus_uniform": 0.336,
      "secondary_cider_vs_human": {
        "uniform": 0.106,
        "hybrid": 0.001
      }
    },
    {
      "model": "qwen2vl",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "minmax",
      "n": 1000,
      "bf16": 0.79,
      "uniform": 0.064,
      "hybrid": 0.412,
      "hybrid_minus_uniform": 0.349
    },
    {
      "model": "qwen2vl",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "kivi",
      "n": 1000,
      "bf16": 0.79,
      "uniform": 0.717,
      "hybrid": 0.73,
      "hybrid_minus_uniform": 0.013
    },
    {
      "model": "qwen2vl",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "akvq",
      "n": 1000,
      "bf16": 0.79,
      "uniform": 0.056,
      "hybrid": 0.718,
      "hybrid_minus_uniform": 0.662
    },
    {
      "model": "qwen2vl",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "minmax",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.058,
      "hybrid": 0.28,
      "hybrid_minus_uniform": 0.221,
      "secondary_cider_vs_human": {
        "uniform": 0.114,
        "hybrid": 0.115
      }
    },
    {
      "model": "qwen2vl",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "kivi",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.374,
      "hybrid": 0.392,
      "hybrid_minus_uniform": 0.017,
      "secondary_cider_vs_human": {
        "uniform": 0.001,
        "hybrid": 0.0
      }
    },
    {
      "model": "qwen2vl",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "akvq",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.014,
      "hybrid": 0.466,
      "hybrid_minus_uniform": 0.453,
      "secondary_cider_vs_human": {
        "uniform": 0.023,
        "hybrid": 0.0
      }
    },
    {
      "model": "gemma3",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "minmax",
      "n": 1000,
      "bf16": 0.706,
      "uniform": 0.008,
      "hybrid": 0.012,
      "hybrid_minus_uniform": 0.004
    },
    {
      "model": "gemma3",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "kivi",
      "n": 1000,
      "bf16": 0.706,
      "uniform": 0.662,
      "hybrid": 0.689,
      "hybrid_minus_uniform": 0.027
    },
    {
      "model": "gemma3",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "akvq",
      "n": 1000,
      "bf16": 0.706,
      "uniform": 0.579,
      "hybrid": 0.618,
      "hybrid_minus_uniform": 0.039
    },
    {
      "model": "gemma3",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "minmax",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.077,
      "hybrid": 0.136,
      "hybrid_minus_uniform": 0.06,
      "secondary_cider_vs_human": {
        "uniform": 0.003,
        "hybrid": 0.002
      }
    },
    {
      "model": "gemma3",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "kivi",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.57,
      "hybrid": 0.613,
      "hybrid_minus_uniform": 0.043,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "gemma3",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "akvq",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.523,
      "hybrid": 0.548,
      "hybrid_minus_uniform": 0.025,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "gemma4",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "minmax",
      "n": 1000,
      "bf16": 0.685,
      "uniform": 0.002,
      "hybrid": 0.004,
      "hybrid_minus_uniform": 0.002
    },
    {
      "model": "gemma4",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "kivi",
      "n": 1000,
      "bf16": 0.685,
      "uniform": 0.007,
      "hybrid": 0.021,
      "hybrid_minus_uniform": 0.014
    },
    {
      "model": "gemma4",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "akvq",
      "n": 1000,
      "bf16": 0.685,
      "uniform": 0.671,
      "hybrid": 0.678,
      "hybrid_minus_uniform": 0.007
    },
    {
      "model": "gemma4",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "minmax",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.037,
      "hybrid": 0.049,
      "hybrid_minus_uniform": 0.012,
      "secondary_cider_vs_human": {
        "uniform": 0.001,
        "hybrid": 0.0
      }
    },
    {
      "model": "gemma4",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "kivi",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.113,
      "hybrid": 0.125,
      "hybrid_minus_uniform": 0.011,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "gemma4",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "akvq",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.749,
      "hybrid": 0.738,
      "hybrid_minus_uniform": -0.011,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "pixtral",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "minmax",
      "n": 1000,
      "bf16": 0.729,
      "uniform": 0.229,
      "hybrid": 0.405,
      "hybrid_minus_uniform": 0.176
    },
    {
      "model": "pixtral",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "kivi",
      "n": 1000,
      "bf16": 0.729,
      "uniform": 0.669,
      "hybrid": 0.688,
      "hybrid_minus_uniform": 0.019
    },
    {
      "model": "pixtral",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "akvq",
      "n": 1000,
      "bf16": 0.729,
      "uniform": 0.714,
      "hybrid": 0.719,
      "hybrid_minus_uniform": 0.005
    },
    {
      "model": "pixtral",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "minmax",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.264,
      "hybrid": 0.322,
      "hybrid_minus_uniform": 0.058,
      "secondary_cider_vs_human": {
        "uniform": 0.014,
        "hybrid": 0.001
      }
    },
    {
      "model": "pixtral",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "kivi",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.582,
      "hybrid": 0.639,
      "hybrid_minus_uniform": 0.057,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "pixtral",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "akvq",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.616,
      "hybrid": 0.691,
      "hybrid_minus_uniform": 0.075,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "internvl",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "minmax",
      "n": 1000,
      "bf16": 0.706,
      "uniform": 0.022,
      "hybrid": 0.443,
      "hybrid_minus_uniform": 0.42
    },
    {
      "model": "internvl",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "kivi",
      "n": 1000,
      "bf16": 0.706,
      "uniform": 0.638,
      "hybrid": 0.653,
      "hybrid_minus_uniform": 0.015
    },
    {
      "model": "internvl",
      "benchmark": "textvqa",
      "bits": 2,
      "quantizer": "akvq",
      "n": 1000,
      "bf16": 0.706,
      "uniform": 0.193,
      "hybrid": 0.597,
      "hybrid_minus_uniform": 0.404
    },
    {
      "model": "internvl",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "minmax",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.065,
      "hybrid": 0.344,
      "hybrid_minus_uniform": 0.278,
      "secondary_cider_vs_human": {
        "uniform": 0.033,
        "hybrid": 0.007
      }
    },
    {
      "model": "internvl",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "kivi",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.489,
      "hybrid": 0.504,
      "hybrid_minus_uniform": 0.014,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "internvl",
      "benchmark": "caption",
      "bits": 2,
      "quantizer": "akvq",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.159,
      "hybrid": 0.393,
      "hybrid_minus_uniform": 0.234,
      "secondary_cider_vs_human": {
        "uniform": 0.122,
        "hybrid": 0.0
      }
    },
    {
      "model": "llava15",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "minmax",
      "n": 1000,
      "bf16": 0.476,
      "uniform": 0.48,
      "hybrid": 0.479,
      "hybrid_minus_uniform": -0.001
    },
    {
      "model": "llava15",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "kivi",
      "n": 1000,
      "bf16": 0.476,
      "uniform": 0.474,
      "hybrid": 0.48,
      "hybrid_minus_uniform": 0.006
    },
    {
      "model": "llava15",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "akvq",
      "n": 1000,
      "bf16": 0.476,
      "uniform": 0.475,
      "hybrid": 0.475,
      "hybrid_minus_uniform": -0.0
    },
    {
      "model": "llava15",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "minmax",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.717,
      "hybrid": 0.748,
      "hybrid_minus_uniform": 0.032,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "llava15",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "kivi",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.783,
      "hybrid": 0.806,
      "hybrid_minus_uniform": 0.023,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "llava15",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "akvq",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.804,
      "hybrid": 0.828,
      "hybrid_minus_uniform": 0.025,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "llavanext",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "minmax",
      "n": 1000,
      "bf16": 0.581,
      "uniform": 0.583,
      "hybrid": 0.575,
      "hybrid_minus_uniform": -0.008
    },
    {
      "model": "llavanext",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "kivi",
      "n": 1000,
      "bf16": 0.581,
      "uniform": 0.576,
      "hybrid": 0.583,
      "hybrid_minus_uniform": 0.007
    },
    {
      "model": "llavanext",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "akvq",
      "n": 1000,
      "bf16": 0.581,
      "uniform": 0.58,
      "hybrid": 0.571,
      "hybrid_minus_uniform": -0.009
    },
    {
      "model": "llavanext",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "minmax",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.722,
      "hybrid": 0.796,
      "hybrid_minus_uniform": 0.074,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "llavanext",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "kivi",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.806,
      "hybrid": 0.84,
      "hybrid_minus_uniform": 0.033,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "llavanext",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "akvq",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.815,
      "hybrid": 0.846,
      "hybrid_minus_uniform": 0.031,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "qwen25",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "minmax",
      "n": 1000,
      "bf16": 0.775,
      "uniform": 0.0,
      "hybrid": 0.756,
      "hybrid_minus_uniform": 0.755
    },
    {
      "model": "qwen25",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "kivi",
      "n": 1000,
      "bf16": 0.775,
      "uniform": 0.761,
      "hybrid": 0.771,
      "hybrid_minus_uniform": 0.01
    },
    {
      "model": "qwen25",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "akvq",
      "n": 1000,
      "bf16": 0.775,
      "uniform": 0.003,
      "hybrid": 0.76,
      "hybrid_minus_uniform": 0.757
    },
    {
      "model": "qwen25",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "minmax",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.009,
      "hybrid": 0.427,
      "hybrid_minus_uniform": 0.418,
      "secondary_cider_vs_human": {
        "uniform": 0.002,
        "hybrid": 0.007
      }
    },
    {
      "model": "qwen25",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "kivi",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.625,
      "hybrid": 0.611,
      "hybrid_minus_uniform": -0.014,
      "secondary_cider_vs_human": {
        "uniform": 0.005,
        "hybrid": 0.006
      }
    },
    {
      "model": "qwen25",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "akvq",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.025,
      "hybrid": 0.468,
      "hybrid_minus_uniform": 0.443,
      "secondary_cider_vs_human": {
        "uniform": 0.002,
        "hybrid": 0.007
      }
    },
    {
      "model": "qwen2vl",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "minmax",
      "n": 1000,
      "bf16": 0.79,
      "uniform": 0.022,
      "hybrid": 0.787,
      "hybrid_minus_uniform": 0.766
    },
    {
      "model": "qwen2vl",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "kivi",
      "n": 1000,
      "bf16": 0.79,
      "uniform": 0.775,
      "hybrid": 0.783,
      "hybrid_minus_uniform": 0.008
    },
    {
      "model": "qwen2vl",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "akvq",
      "n": 1000,
      "bf16": 0.79,
      "uniform": 0.253,
      "hybrid": 0.785,
      "hybrid_minus_uniform": 0.532
    },
    {
      "model": "qwen2vl",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "minmax",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.025,
      "hybrid": 0.581,
      "hybrid_minus_uniform": 0.556,
      "secondary_cider_vs_human": {
        "uniform": 0.02,
        "hybrid": 0.0
      }
    },
    {
      "model": "qwen2vl",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "kivi",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.617,
      "hybrid": 0.642,
      "hybrid_minus_uniform": 0.025,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "qwen2vl",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "akvq",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.022,
      "hybrid": 0.651,
      "hybrid_minus_uniform": 0.629,
      "secondary_cider_vs_human": {
        "uniform": 0.033,
        "hybrid": 0.0
      }
    },
    {
      "model": "gemma3",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "minmax",
      "n": 1000,
      "bf16": 0.706,
      "uniform": 0.556,
      "hybrid": 0.615,
      "hybrid_minus_uniform": 0.058
    },
    {
      "model": "gemma3",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "kivi",
      "n": 1000,
      "bf16": 0.706,
      "uniform": 0.707,
      "hybrid": 0.701,
      "hybrid_minus_uniform": -0.005
    },
    {
      "model": "gemma3",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "akvq",
      "n": 1000,
      "bf16": 0.706,
      "uniform": 0.702,
      "hybrid": 0.694,
      "hybrid_minus_uniform": -0.008
    },
    {
      "model": "gemma3",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "minmax",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.536,
      "hybrid": 0.556,
      "hybrid_minus_uniform": 0.021,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "gemma3",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "kivi",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.706,
      "hybrid": 0.755,
      "hybrid_minus_uniform": 0.05,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "gemma3",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "akvq",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.692,
      "hybrid": 0.722,
      "hybrid_minus_uniform": 0.031,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "gemma4",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "minmax",
      "n": 1000,
      "bf16": 0.685,
      "uniform": 0.308,
      "hybrid": 0.344,
      "hybrid_minus_uniform": 0.036
    },
    {
      "model": "gemma4",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "kivi",
      "n": 1000,
      "bf16": 0.685,
      "uniform": 0.51,
      "hybrid": 0.541,
      "hybrid_minus_uniform": 0.031
    },
    {
      "model": "gemma4",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "akvq",
      "n": 1000,
      "bf16": 0.685,
      "uniform": 0.679,
      "hybrid": 0.683,
      "hybrid_minus_uniform": 0.005
    },
    {
      "model": "gemma4",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "minmax",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.383,
      "hybrid": 0.402,
      "hybrid_minus_uniform": 0.019,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "gemma4",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "kivi",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.473,
      "hybrid": 0.488,
      "hybrid_minus_uniform": 0.015,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "gemma4",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "akvq",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.817,
      "hybrid": 0.814,
      "hybrid_minus_uniform": -0.003,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "pixtral",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "minmax",
      "n": 1000,
      "bf16": 0.729,
      "uniform": 0.728,
      "hybrid": 0.725,
      "hybrid_minus_uniform": -0.003
    },
    {
      "model": "pixtral",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "kivi",
      "n": 1000,
      "bf16": 0.729,
      "uniform": 0.725,
      "hybrid": 0.722,
      "hybrid_minus_uniform": -0.002
    },
    {
      "model": "pixtral",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "akvq",
      "n": 1000,
      "bf16": 0.729,
      "uniform": 0.722,
      "hybrid": 0.728,
      "hybrid_minus_uniform": 0.006
    },
    {
      "model": "pixtral",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "minmax",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.773,
      "hybrid": 0.79,
      "hybrid_minus_uniform": 0.017,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "pixtral",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "kivi",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.812,
      "hybrid": 0.818,
      "hybrid_minus_uniform": 0.006,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "pixtral",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "akvq",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.829,
      "hybrid": 0.864,
      "hybrid_minus_uniform": 0.034,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "internvl",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "minmax",
      "n": 1000,
      "bf16": 0.706,
      "uniform": 0.031,
      "hybrid": 0.672,
      "hybrid_minus_uniform": 0.641
    },
    {
      "model": "internvl",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "kivi",
      "n": 1000,
      "bf16": 0.706,
      "uniform": 0.704,
      "hybrid": 0.698,
      "hybrid_minus_uniform": -0.006
    },
    {
      "model": "internvl",
      "benchmark": "textvqa",
      "bits": 3,
      "quantizer": "akvq",
      "n": 1000,
      "bf16": 0.706,
      "uniform": 0.301,
      "hybrid": 0.705,
      "hybrid_minus_uniform": 0.404
    },
    {
      "model": "internvl",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "minmax",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.054,
      "hybrid": 0.457,
      "hybrid_minus_uniform": 0.403,
      "secondary_cider_vs_human": {
        "uniform": 0.064,
        "hybrid": 0.0
      }
    },
    {
      "model": "internvl",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "kivi",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.668,
      "hybrid": 0.666,
      "hybrid_minus_uniform": -0.002,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "model": "internvl",
      "benchmark": "caption",
      "bits": 3,
      "quantizer": "akvq",
      "n": 200,
      "bf16": 1.0,
      "uniform": 0.14,
      "hybrid": 0.518,
      "hybrid_minus_uniform": 0.377,
      "secondary_cider_vs_human": {
        "uniform": 0.14,
        "hybrid": 0.0
      }
    }
  ],
  "analytic_memory_estimates": [
    {
      "model": "llava15",
      "bits": 2,
      "scheme": "uniform",
      "image_tokens": 1024,
      "cache_MB": 75.5,
      "compression_vs_bf16": 7.11,
      "effective_bits": 2.25,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "llava15",
      "bits": 2,
      "scheme": "HeadGuard",
      "image_tokens": 1024,
      "cache_MB": 133.17,
      "compression_vs_bf16": 4.03,
      "effective_bits": 3.97,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "llava15",
      "bits": 3,
      "scheme": "uniform",
      "image_tokens": 1024,
      "cache_MB": 109.05,
      "compression_vs_bf16": 4.92,
      "effective_bits": 3.25,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "llava15",
      "bits": 3,
      "scheme": "HeadGuard",
      "image_tokens": 1024,
      "cache_MB": 162.53,
      "compression_vs_bf16": 3.3,
      "effective_bits": 4.84,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "llavanext",
      "bits": 2,
      "scheme": "uniform",
      "image_tokens": 1024,
      "cache_MB": 18.87,
      "compression_vs_bf16": 7.11,
      "effective_bits": 2.25,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "llavanext",
      "bits": 2,
      "scheme": "HeadGuard",
      "image_tokens": 1024,
      "cache_MB": 33.29,
      "compression_vs_bf16": 4.03,
      "effective_bits": 3.97,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "llavanext",
      "bits": 3,
      "scheme": "uniform",
      "image_tokens": 1024,
      "cache_MB": 27.26,
      "compression_vs_bf16": 4.92,
      "effective_bits": 3.25,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "llavanext",
      "bits": 3,
      "scheme": "HeadGuard",
      "image_tokens": 1024,
      "cache_MB": 40.63,
      "compression_vs_bf16": 3.3,
      "effective_bits": 4.84,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "qwen25",
      "bits": 2,
      "scheme": "uniform",
      "image_tokens": 1024,
      "cache_MB": 8.26,
      "compression_vs_bf16": 7.11,
      "effective_bits": 2.25,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "qwen25",
      "bits": 2,
      "scheme": "HeadGuard",
      "image_tokens": 1024,
      "cache_MB": 14.57,
      "compression_vs_bf16": 4.03,
      "effective_bits": 3.97,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "qwen25",
      "bits": 3,
      "scheme": "uniform",
      "image_tokens": 1024,
      "cache_MB": 11.93,
      "compression_vs_bf16": 4.92,
      "effective_bits": 3.25,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "qwen25",
      "bits": 3,
      "scheme": "HeadGuard",
      "image_tokens": 1024,
      "cache_MB": 17.78,
      "compression_vs_bf16": 3.3,
      "effective_bits": 4.84,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "qwen2vl",
      "bits": 2,
      "scheme": "uniform",
      "image_tokens": 1024,
      "cache_MB": 4.13,
      "compression_vs_bf16": 7.11,
      "effective_bits": 2.25,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "qwen2vl",
      "bits": 2,
      "scheme": "HeadGuard",
      "image_tokens": 1024,
      "cache_MB": 7.28,
      "compression_vs_bf16": 4.03,
      "effective_bits": 3.97,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "qwen2vl",
      "bits": 3,
      "scheme": "uniform",
      "image_tokens": 1024,
      "cache_MB": 5.96,
      "compression_vs_bf16": 4.92,
      "effective_bits": 3.25,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "qwen2vl",
      "bits": 3,
      "scheme": "HeadGuard",
      "image_tokens": 1024,
      "cache_MB": 8.89,
      "compression_vs_bf16": 3.3,
      "effective_bits": 4.84,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "gemma3",
      "bits": 2,
      "scheme": "uniform",
      "image_tokens": 1024,
      "cache_MB": 53.48,
      "compression_vs_bf16": 7.53,
      "effective_bits": 2.12,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "gemma3",
      "bits": 2,
      "scheme": "HeadGuard",
      "image_tokens": 1024,
      "cache_MB": 97.12,
      "compression_vs_bf16": 4.15,
      "effective_bits": 3.86,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "gemma3",
      "bits": 3,
      "scheme": "uniform",
      "image_tokens": 1024,
      "cache_MB": 78.64,
      "compression_vs_bf16": 5.12,
      "effective_bits": 3.12,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "gemma3",
      "bits": 3,
      "scheme": "HeadGuard",
      "image_tokens": 1024,
      "cache_MB": 119.14,
      "compression_vs_bf16": 3.38,
      "effective_bits": 4.73,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "gemma4",
      "bits": 2,
      "scheme": "uniform",
      "image_tokens": 1024,
      "cache_MB": 45.68,
      "compression_vs_bf16": 7.53,
      "effective_bits": 2.12,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "gemma4",
      "bits": 2,
      "scheme": "HeadGuard",
      "image_tokens": 1024,
      "cache_MB": 82.96,
      "compression_vs_bf16": 4.15,
      "effective_bits": 3.86,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "gemma4",
      "bits": 3,
      "scheme": "uniform",
      "image_tokens": 1024,
      "cache_MB": 67.17,
      "compression_vs_bf16": 5.12,
      "effective_bits": 3.12,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "gemma4",
      "bits": 3,
      "scheme": "HeadGuard",
      "image_tokens": 1024,
      "cache_MB": 101.77,
      "compression_vs_bf16": 3.38,
      "effective_bits": 4.73,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "pixtral",
      "bits": 2,
      "scheme": "uniform",
      "image_tokens": 1024,
      "cache_MB": 23.59,
      "compression_vs_bf16": 7.11,
      "effective_bits": 2.25,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "pixtral",
      "bits": 2,
      "scheme": "HeadGuard",
      "image_tokens": 1024,
      "cache_MB": 41.62,
      "compression_vs_bf16": 4.03,
      "effective_bits": 3.97,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "pixtral",
      "bits": 3,
      "scheme": "uniform",
      "image_tokens": 1024,
      "cache_MB": 34.08,
      "compression_vs_bf16": 4.92,
      "effective_bits": 3.25,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "pixtral",
      "bits": 3,
      "scheme": "HeadGuard",
      "image_tokens": 1024,
      "cache_MB": 50.79,
      "compression_vs_bf16": 3.3,
      "effective_bits": 4.84,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "internvl",
      "bits": 2,
      "scheme": "uniform",
      "image_tokens": 1024,
      "cache_MB": 8.26,
      "compression_vs_bf16": 7.11,
      "effective_bits": 2.25,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "internvl",
      "bits": 2,
      "scheme": "HeadGuard",
      "image_tokens": 1024,
      "cache_MB": 14.57,
      "compression_vs_bf16": 4.03,
      "effective_bits": 3.97,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "internvl",
      "bits": 3,
      "scheme": "uniform",
      "image_tokens": 1024,
      "cache_MB": 11.93,
      "compression_vs_bf16": 4.92,
      "effective_bits": 3.25,
      "accounting": "analytic scalar-head-width approximation"
    },
    {
      "model": "internvl",
      "bits": 3,
      "scheme": "HeadGuard",
      "image_tokens": 1024,
      "cache_MB": 17.78,
      "compression_vs_bf16": 3.3,
      "effective_bits": 4.84,
      "accounting": "analytic scalar-head-width approximation"
    }
  ]
}


==> anc/reference/keys_only.json <==
{
  "schema_version": 1,
  "experiment": "keys_only",
  "calibration_dataset": "pope",
  "precision_note": "Reference scores retain the printed precision; raw prediction arrays are not included.",
  "bf16_note": "Full-KV discriminative tables share the model/benchmark BF16 reference across bases.",
  "holdout_note": "Saved-prediction question-level filtering: full POPE n=8892; capped calibration benchmark n=900. Missing random trial arrays are explicitly null, not estimated.",
  "holdout_protocol": "corrected_question_holdouts_v1",
  "coverage": {
    "available_records": 192,
    "expected_records": 192,
    "missing_records": []
  },
  "records": [
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.518,
        "grounding": 0.548,
        "output": 0.539,
        "magnitude": 0.521,
        "attention": 0.543,
        "visual": 0.516,
        "hybrid": 0.534
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.58,
        "grounding": 0.585,
        "output": 0.581,
        "magnitude": 0.59,
        "attention": 0.586,
        "visual": 0.584,
        "hybrid": 0.584
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.073,
        "grounding": 0.123,
        "output": 0.149,
        "magnitude": 0.11,
        "attention": 0.145,
        "visual": 0.112,
        "hybrid": 0.132
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.004,
        "hybrid": 0.002
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.83,
      "scores": {
        "uniform": 0.774,
        "grounding": 0.801,
        "output": 0.791,
        "magnitude": 0.769,
        "attention": 0.791,
        "visual": 0.769,
        "hybrid": 0.801,
        "random": 0.783
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.005
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.83,
      "scores": {
        "uniform": 0.818,
        "grounding": 0.829,
        "output": 0.823,
        "magnitude": 0.813,
        "attention": 0.823,
        "visual": 0.813,
        "hybrid": 0.825,
        "random": 0.818
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.004
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.83,
      "scores": {
        "uniform": 0.261,
        "grounding": 0.264,
        "output": 0.27,
        "magnitude": 0.27,
        "attention": 0.272,
        "visual": 0.268,
        "hybrid": 0.267,
        "random": 0.267
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.003
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.839,
      "scores": {
        "uniform": 0.794,
        "grounding": 0.823,
        "output": 0.817,
        "magnitude": 0.787,
        "attention": 0.81,
        "visual": 0.793,
        "hybrid": 0.825,
        "random": 0.806
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.003
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.839,
      "scores": {
        "uniform": 0.828,
        "grounding": 0.835,
        "output": 0.839,
        "magnitude": 0.831,
        "attention": 0.828,
        "visual": 0.828,
        "hybrid": 0.828,
        "random": 0.822
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.007
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.839,
      "scores": {
        "uniform": 0.486,
        "grounding": 0.519,
        "output": 0.505,
        "magnitude": 0.508,
        "attention": 0.513,
        "visual": 0.508,
        "hybrid": 0.5,
        "random": 0.512
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.005
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.493,
      "scores": {
        "uniform": 0.442,
        "grounding": 0.485,
        "output": 0.464,
        "magnitude": 0.437,
        "attention": 0.476,
        "visual": 0.454,
        "hybrid": 0.471,
        "random": 0.448
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.003
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.493,
      "scores": {
        "uniform": 0.466,
        "grounding": 0.479,
        "output": 0.462,
        "magnitude": 0.467,
        "attention": 0.479,
        "visual": 0.476,
        "hybrid": 0.478,
        "random": 0.482
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.007
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.493,
      "scores": {
        "uniform": 0.299,
        "grounding": 0.279,
        "output": 0.288,
        "magnitude": 0.277,
        "attention": 0.278,
        "visual": 0.275,
        "hybrid": 0.285,
        "random": 0.293
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.001
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.843,
      "scores": {
        "uniform": 0.802,
        "grounding": 0.814,
        "output": 0.802,
        "magnitude": 0.796,
        "attention": 0.817,
        "visual": 0.803,
        "hybrid": 0.819,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null,
      "random_std": null
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.843,
      "scores": {
        "uniform": 0.815,
        "grounding": 0.834,
        "output": 0.821,
        "magnitude": 0.815,
        "attention": 0.816,
        "visual": 0.81,
        "hybrid": 0.829,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null,
      "random_std": null
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.843,
      "scores": {
        "uniform": 0.521,
        "grounding": 0.509,
        "output": 0.508,
        "magnitude": 0.5,
        "attention": 0.51,
        "visual": 0.514,
        "hybrid": 0.514,
        "random": 0.506
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.001
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.824,
      "scores": {
        "uniform": 0.759,
        "grounding": 0.772,
        "output": 0.775,
        "magnitude": 0.748,
        "attention": 0.784,
        "visual": 0.754,
        "hybrid": 0.784,
        "random": 0.763
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.002
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.824,
      "scores": {
        "uniform": 0.8,
        "grounding": 0.807,
        "output": 0.803,
        "magnitude": 0.802,
        "attention": 0.812,
        "visual": 0.8,
        "hybrid": 0.812,
        "random": 0.799
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.001
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.824,
      "scores": {
        "uniform": 0.352,
        "grounding": 0.363,
        "output": 0.366,
        "magnitude": 0.348,
        "attention": 0.356,
        "visual": 0.352,
        "hybrid": 0.354,
        "random": 0.351
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.0
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.699,
      "scores": {
        "uniform": 0.598,
        "grounding": 0.65,
        "output": 0.633,
        "magnitude": 0.604,
        "attention": 0.634,
        "visual": 0.597,
        "hybrid": 0.65,
        "random": 0.613
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.011
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.699,
      "scores": {
        "uniform": 0.665,
        "grounding": 0.68,
        "output": 0.673,
        "magnitude": 0.667,
        "attention": 0.672,
        "visual": 0.667,
        "hybrid": 0.676,
        "random": 0.665
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.003
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.699,
      "scores": {
        "uniform": 0.265,
        "grounding": 0.266,
        "output": 0.264,
        "magnitude": 0.264,
        "attention": 0.266,
        "visual": 0.263,
        "hybrid": 0.27,
        "random": 0.266
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.001
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.705,
      "scores": {
        "uniform": 0.575,
        "grounding": 0.599,
        "output": 0.614,
        "magnitude": 0.585,
        "attention": 0.601,
        "visual": 0.585,
        "hybrid": 0.603
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.705,
      "scores": {
        "uniform": 0.665,
        "grounding": 0.673,
        "output": 0.677,
        "magnitude": 0.658,
        "attention": 0.681,
        "visual": 0.669,
        "hybrid": 0.683
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma3",
      "model_id": "google/gemma-3-12b-it",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 48,
      "kv_heads_total": 384,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.705,
      "scores": {
        "uniform": 0.009,
        "grounding": 0.015,
        "output": 0.011,
        "magnitude": 0.01,
        "attention": 0.019,
        "visual": 0.01,
        "hybrid": 0.018
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.667,
        "grounding": 0.671,
        "output": 0.658,
        "magnitude": 0.678,
        "attention": 0.652,
        "visual": 0.663,
        "hybrid": 0.662
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.096,
        "grounding": 0.121,
        "output": 0.119,
        "magnitude": 0.103,
        "attention": 0.116,
        "visual": 0.124,
        "hybrid": 0.106
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.037,
        "grounding": 0.044,
        "output": 0.036,
        "magnitude": 0.021,
        "attention": 0.031,
        "visual": 0.037,
        "hybrid": 0.042
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.885,
      "scores": {
        "uniform": 0.882,
        "grounding": 0.883,
        "output": 0.884,
        "magnitude": 0.884,
        "attention": 0.882,
        "visual": 0.882,
        "hybrid": 0.884,
        "random": 0.881
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.001
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.885,
      "scores": {
        "uniform": 0.341,
        "grounding": 0.338,
        "output": 0.348,
        "magnitude": 0.347,
        "attention": 0.344,
        "visual": 0.351,
        "hybrid": 0.339,
        "random": 0.351
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.001
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.885,
      "scores": {
        "uniform": 0.263,
        "grounding": 0.277,
        "output": 0.268,
        "magnitude": 0.28,
        "attention": 0.269,
        "visual": 0.275,
        "hybrid": 0.261,
        "random": 0.268
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.001
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.778,
      "scores": {
        "uniform": 0.779,
        "grounding": 0.782,
        "output": 0.778,
        "magnitude": 0.776,
        "attention": 0.778,
        "visual": 0.779,
        "hybrid": 0.777,
        "random": 0.774
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.003
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.778,
      "scores": {
        "uniform": 0.505,
        "grounding": 0.51,
        "output": 0.494,
        "magnitude": 0.518,
        "attention": 0.511,
        "visual": 0.499,
        "hybrid": 0.503,
        "random": 0.507
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.004
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.778,
      "scores": {
        "uniform": 0.519,
        "grounding": 0.491,
        "output": 0.495,
        "magnitude": 0.509,
        "attention": 0.489,
        "visual": 0.509,
        "hybrid": 0.501,
        "random": 0.489
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.006
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.552,
      "scores": {
        "uniform": 0.538,
        "grounding": 0.551,
        "output": 0.546,
        "magnitude": 0.527,
        "attention": 0.534,
        "visual": 0.527,
        "hybrid": 0.548,
        "random": 0.535
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.002
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.552,
      "scores": {
        "uniform": 0.346,
        "grounding": 0.337,
        "output": 0.35,
        "magnitude": 0.33,
        "attention": 0.341,
        "visual": 0.35,
        "hybrid": 0.358,
        "random": 0.362
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.011
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.552,
      "scores": {
        "uniform": 0.281,
        "grounding": 0.269,
        "output": 0.254,
        "magnitude": 0.263,
        "attention": 0.278,
        "visual": 0.262,
        "hybrid": 0.308,
        "random": 0.276
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.01
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.86,
      "scores": {
        "uniform": 0.861,
        "grounding": 0.862,
        "output": 0.862,
        "magnitude": 0.86,
        "attention": 0.859,
        "visual": 0.862,
        "hybrid": 0.86,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null,
      "random_std": null
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.86,
      "scores": {
        "uniform": 0.508,
        "grounding": 0.508,
        "output": 0.513,
        "magnitude": 0.501,
        "attention": 0.51,
        "visual": 0.507,
        "hybrid": 0.504,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null,
      "random_std": null
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.86,
      "scores": {
        "uniform": 0.5,
        "grounding": 0.504,
        "output": 0.505,
        "magnitude": 0.487,
        "attention": 0.505,
        "visual": 0.504,
        "hybrid": 0.5,
        "random": 0.503
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.003
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.861,
      "scores": {
        "uniform": 0.86,
        "grounding": 0.86,
        "output": 0.854,
        "magnitude": 0.859,
        "attention": 0.854,
        "visual": 0.858,
        "hybrid": 0.854,
        "random": 0.856
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.0
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.861,
      "scores": {
        "uniform": 0.571,
        "grounding": 0.584,
        "output": 0.582,
        "magnitude": 0.568,
        "attention": 0.564,
        "visual": 0.595,
        "hybrid": 0.569,
        "random": 0.604
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.01
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.861,
      "scores": {
        "uniform": 0.37,
        "grounding": 0.374,
        "output": 0.356,
        "magnitude": 0.367,
        "attention": 0.352,
        "visual": 0.373,
        "hybrid": 0.38,
        "random": 0.379
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.002
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.782,
      "scores": {
        "uniform": 0.779,
        "grounding": 0.777,
        "output": 0.778,
        "magnitude": 0.779,
        "attention": 0.778,
        "visual": 0.779,
        "hybrid": 0.778,
        "random": 0.779
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.001
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.782,
      "scores": {
        "uniform": 0.328,
        "grounding": 0.335,
        "output": 0.332,
        "magnitude": 0.341,
        "attention": 0.33,
        "visual": 0.339,
        "hybrid": 0.338,
        "random": 0.335
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.001
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.782,
      "scores": {
        "uniform": 0.251,
        "grounding": 0.255,
        "output": 0.254,
        "magnitude": 0.254,
        "attention": 0.248,
        "visual": 0.253,
        "hybrid": 0.256,
        "random": 0.254
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.003
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.685,
      "scores": {
        "uniform": 0.655,
        "grounding": 0.665,
        "output": 0.659,
        "magnitude": 0.653,
        "attention": 0.666,
        "visual": 0.67,
        "hybrid": 0.658
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.685,
      "scores": {
        "uniform": 0.01,
        "grounding": 0.007,
        "output": 0.013,
        "magnitude": 0.015,
        "attention": 0.012,
        "visual": 0.013,
        "hybrid": 0.008
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "gemma4",
      "model_id": "google/gemma-4-12B-it",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 41,
      "kv_heads_total": 328,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.685,
      "scores": {
        "uniform": 0.002,
        "grounding": 0.002,
        "output": 0.003,
        "magnitude": 0.006,
        "attention": 0.003,
        "visual": 0.004,
        "hybrid": 0.003
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.099,
        "grounding": 0.294,
        "output": 0.446,
        "magnitude": 0.091,
        "attention": 0.474,
        "visual": 0.097,
        "hybrid": 0.397
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.089,
        "hybrid": 0.0
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.491,
        "grounding": 0.513,
        "output": 0.507,
        "magnitude": 0.495,
        "attention": 0.503,
        "visual": 0.509,
        "hybrid": 0.529
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.071,
        "grounding": 0.21,
        "output": 0.347,
        "magnitude": 0.074,
        "attention": 0.359,
        "visual": 0.077,
        "hybrid": 0.339
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.038,
        "hybrid": 0.01
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.887,
      "scores": {
        "uniform": 0.369,
        "grounding": 0.599,
        "output": 0.862,
        "magnitude": 0.375,
        "attention": 0.862,
        "visual": 0.38,
        "hybrid": 0.823,
        "random": 0.547
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.15
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.887,
      "scores": {
        "uniform": 0.869,
        "grounding": 0.875,
        "output": 0.868,
        "magnitude": 0.871,
        "attention": 0.87,
        "visual": 0.873,
        "hybrid": 0.875,
        "random": 0.873
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.0
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.887,
      "scores": {
        "uniform": 0.263,
        "grounding": 0.296,
        "output": 0.759,
        "magnitude": 0.27,
        "attention": 0.778,
        "visual": 0.262,
        "hybrid": 0.741,
        "random": 0.284
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.016
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.873,
      "scores": {
        "uniform": 0.533,
        "grounding": 0.686,
        "output": 0.819,
        "magnitude": 0.538,
        "attention": 0.839,
        "visual": 0.544,
        "hybrid": 0.786,
        "random": 0.64
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.072
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.873,
      "scores": {
        "uniform": 0.852,
        "grounding": 0.868,
        "output": 0.859,
        "magnitude": 0.855,
        "attention": 0.864,
        "visual": 0.862,
        "hybrid": 0.87,
        "random": 0.862
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.002
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.873,
      "scores": {
        "uniform": 0.505,
        "grounding": 0.521,
        "output": 0.701,
        "magnitude": 0.501,
        "attention": 0.753,
        "visual": 0.505,
        "hybrid": 0.705,
        "random": 0.515
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.01
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.57,
      "scores": {
        "uniform": 0.317,
        "grounding": 0.325,
        "output": 0.521,
        "magnitude": 0.322,
        "attention": 0.538,
        "visual": 0.328,
        "hybrid": 0.483,
        "random": 0.347
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.023
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.57,
      "scores": {
        "uniform": 0.545,
        "grounding": 0.546,
        "output": 0.53,
        "magnitude": 0.539,
        "attention": 0.552,
        "visual": 0.552,
        "hybrid": 0.553,
        "random": 0.547
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.007
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.57,
      "scores": {
        "uniform": 0.279,
        "grounding": 0.275,
        "output": 0.435,
        "magnitude": 0.28,
        "attention": 0.42,
        "visual": 0.285,
        "hybrid": 0.42,
        "random": 0.282
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.003
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.899,
      "scores": {
        "uniform": 0.532,
        "grounding": 0.782,
        "output": 0.881,
        "magnitude": 0.538,
        "attention": 0.885,
        "visual": 0.554,
        "hybrid": 0.883,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null,
      "random_std": null
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.899,
      "scores": {
        "uniform": 0.882,
        "grounding": 0.897,
        "output": 0.886,
        "magnitude": 0.884,
        "attention": 0.886,
        "visual": 0.894,
        "hybrid": 0.893,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null,
      "random_std": null
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.899,
      "scores": {
        "uniform": 0.497,
        "grounding": 0.534,
        "output": 0.829,
        "magnitude": 0.503,
        "attention": 0.845,
        "visual": 0.504,
        "hybrid": 0.845,
        "random": 0.521
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.023
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.968,
      "scores": {
        "uniform": 0.413,
        "grounding": 0.616,
        "output": 0.912,
        "magnitude": 0.418,
        "attention": 0.924,
        "visual": 0.423,
        "hybrid": 0.878,
        "random": 0.601
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.148
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.968,
      "scores": {
        "uniform": 0.945,
        "grounding": 0.949,
        "output": 0.941,
        "magnitude": 0.945,
        "attention": 0.948,
        "visual": 0.951,
        "hybrid": 0.946,
        "random": 0.944
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.006
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.968,
      "scores": {
        "uniform": 0.355,
        "grounding": 0.352,
        "output": 0.757,
        "magnitude": 0.351,
        "attention": 0.799,
        "visual": 0.366,
        "hybrid": 0.757,
        "random": 0.365
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.01
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.754,
      "scores": {
        "uniform": 0.318,
        "grounding": 0.53,
        "output": 0.718,
        "magnitude": 0.322,
        "attention": 0.723,
        "visual": 0.324,
        "hybrid": 0.715,
        "random": 0.471
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.128
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.754,
      "scores": {
        "uniform": 0.73,
        "grounding": 0.742,
        "output": 0.73,
        "magnitude": 0.73,
        "attention": 0.731,
        "visual": 0.735,
        "hybrid": 0.738,
        "random": 0.733
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.003
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.754,
      "scores": {
        "uniform": 0.256,
        "grounding": 0.284,
        "output": 0.622,
        "magnitude": 0.256,
        "attention": 0.64,
        "visual": 0.257,
        "hybrid": 0.638,
        "random": 0.277
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.023
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.71,
      "scores": {
        "uniform": 0.078,
        "grounding": 0.366,
        "output": 0.619,
        "magnitude": 0.068,
        "attention": 0.635,
        "visual": 0.074,
        "hybrid": 0.584
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.71,
      "scores": {
        "uniform": 0.626,
        "grounding": 0.646,
        "output": 0.649,
        "magnitude": 0.657,
        "attention": 0.654,
        "visual": 0.673,
        "hybrid": 0.634
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "internvl",
      "model_id": "OpenGVLab/InternVL3-8B-hf",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.71,
      "scores": {
        "uniform": 0.028,
        "grounding": 0.061,
        "output": 0.465,
        "magnitude": 0.032,
        "attention": 0.502,
        "visual": 0.02,
        "hybrid": 0.454
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.646,
        "grounding": 0.692,
        "output": 0.65,
        "magnitude": 0.663,
        "attention": 0.646,
        "visual": 0.667,
        "hybrid": 0.647
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.638,
        "grounding": 0.678,
        "output": 0.66,
        "magnitude": 0.681,
        "attention": 0.652,
        "visual": 0.697,
        "hybrid": 0.645
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.373,
        "grounding": 0.501,
        "output": 0.465,
        "magnitude": 0.445,
        "attention": 0.452,
        "visual": 0.444,
        "hybrid": 0.472
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.105,
        "hybrid": 0.0
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.684,
      "scores": {
        "uniform": 0.67,
        "grounding": 0.677,
        "output": 0.67,
        "magnitude": 0.68,
        "attention": 0.674,
        "visual": 0.682,
        "hybrid": 0.674,
        "random": 0.676
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.001
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.684,
      "scores": {
        "uniform": 0.683,
        "grounding": 0.687,
        "output": 0.671,
        "magnitude": 0.688,
        "attention": 0.677,
        "visual": 0.686,
        "hybrid": 0.68,
        "random": 0.683
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.0
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.684,
      "scores": {
        "uniform": 0.516,
        "grounding": 0.603,
        "output": 0.582,
        "magnitude": 0.541,
        "attention": 0.573,
        "visual": 0.557,
        "hybrid": 0.595,
        "random": 0.524
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.004
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.787,
      "scores": {
        "uniform": 0.77,
        "grounding": 0.787,
        "output": 0.773,
        "magnitude": 0.785,
        "attention": 0.781,
        "visual": 0.786,
        "hybrid": 0.78,
        "random": 0.776
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.001
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.787,
      "scores": {
        "uniform": 0.772,
        "grounding": 0.78,
        "output": 0.772,
        "magnitude": 0.778,
        "attention": 0.781,
        "visual": 0.781,
        "hybrid": 0.774,
        "random": 0.776
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.001
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.787,
      "scores": {
        "uniform": 0.576,
        "grounding": 0.653,
        "output": 0.626,
        "magnitude": 0.627,
        "attention": 0.605,
        "visual": 0.604,
        "hybrid": 0.654,
        "random": 0.582
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.004
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.349,
      "scores": {
        "uniform": 0.341,
        "grounding": 0.336,
        "output": 0.343,
        "magnitude": 0.346,
        "attention": 0.342,
        "visual": 0.347,
        "hybrid": 0.352,
        "random": 0.352
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.002
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.349,
      "scores": {
        "uniform": 0.358,
        "grounding": 0.353,
        "output": 0.35,
        "magnitude": 0.35,
        "attention": 0.358,
        "visual": 0.34,
        "hybrid": 0.349,
        "random": 0.36
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.002
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.349,
      "scores": {
        "uniform": 0.3,
        "grounding": 0.317,
        "output": 0.291,
        "magnitude": 0.323,
        "attention": 0.313,
        "visual": 0.315,
        "hybrid": 0.304,
        "random": 0.309
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.005
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.839,
      "scores": {
        "uniform": 0.847,
        "grounding": 0.839,
        "output": 0.853,
        "magnitude": 0.841,
        "attention": 0.851,
        "visual": 0.85,
        "hybrid": 0.851,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null,
      "random_std": null
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.839,
      "scores": {
        "uniform": 0.839,
        "grounding": 0.839,
        "output": 0.844,
        "magnitude": 0.837,
        "attention": 0.842,
        "visual": 0.846,
        "hybrid": 0.848,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null,
      "random_std": null
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.839,
      "scores": {
        "uniform": 0.738,
        "grounding": 0.828,
        "output": 0.82,
        "magnitude": 0.785,
        "attention": 0.803,
        "visual": 0.798,
        "hybrid": 0.828,
        "random": 0.752
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.01
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.616,
      "scores": {
        "uniform": 0.605,
        "grounding": 0.608,
        "output": 0.611,
        "magnitude": 0.608,
        "attention": 0.607,
        "visual": 0.611,
        "hybrid": 0.613,
        "random": 0.606
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.001
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.616,
      "scores": {
        "uniform": 0.609,
        "grounding": 0.608,
        "output": 0.607,
        "magnitude": 0.61,
        "attention": 0.61,
        "visual": 0.61,
        "hybrid": 0.608,
        "random": 0.604
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.004
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.616,
      "scores": {
        "uniform": 0.507,
        "grounding": 0.574,
        "output": 0.544,
        "magnitude": 0.533,
        "attention": 0.54,
        "visual": 0.528,
        "hybrid": 0.559,
        "random": 0.511
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.008
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.582,
      "scores": {
        "uniform": 0.566,
        "grounding": 0.577,
        "output": 0.558,
        "magnitude": 0.579,
        "attention": 0.571,
        "visual": 0.577,
        "hybrid": 0.572,
        "random": 0.568
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.002
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.582,
      "scores": {
        "uniform": 0.573,
        "grounding": 0.576,
        "output": 0.563,
        "magnitude": 0.581,
        "attention": 0.568,
        "visual": 0.581,
        "hybrid": 0.572,
        "random": 0.576
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.001
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.582,
      "scores": {
        "uniform": 0.413,
        "grounding": 0.49,
        "output": 0.485,
        "magnitude": 0.452,
        "attention": 0.474,
        "visual": 0.457,
        "hybrid": 0.496,
        "random": 0.426
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.004
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.475,
      "scores": {
        "uniform": 0.471,
        "grounding": 0.47,
        "output": 0.456,
        "magnitude": 0.468,
        "attention": 0.467,
        "visual": 0.471,
        "hybrid": 0.468
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.475,
      "scores": {
        "uniform": 0.46,
        "grounding": 0.451,
        "output": 0.463,
        "magnitude": 0.465,
        "attention": 0.441,
        "visual": 0.445,
        "hybrid": 0.452
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llava15",
      "model_id": "llava-hf/llava-1.5-7b-hf",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 128,
      "kv_heads_total": 1024,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.475,
      "scores": {
        "uniform": 0.312,
        "grounding": 0.388,
        "output": 0.396,
        "magnitude": 0.373,
        "attention": 0.357,
        "visual": 0.372,
        "hybrid": 0.379
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.626,
        "grounding": 0.65,
        "output": 0.657,
        "magnitude": 0.681,
        "attention": 0.655,
        "visual": 0.663,
        "hybrid": 0.664
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.551,
        "grounding": 0.604,
        "output": 0.575,
        "magnitude": 0.596,
        "attention": 0.573,
        "visual": 0.591,
        "hybrid": 0.603
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.46,
        "grounding": 0.508,
        "output": 0.51,
        "magnitude": 0.52,
        "attention": 0.53,
        "visual": 0.495,
        "hybrid": 0.533
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.709,
      "scores": {
        "uniform": 0.703,
        "grounding": 0.71,
        "output": 0.706,
        "magnitude": 0.707,
        "attention": 0.708,
        "visual": 0.707,
        "hybrid": 0.71,
        "random": 0.703
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.002
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.709,
      "scores": {
        "uniform": 0.7,
        "grounding": 0.706,
        "output": 0.707,
        "magnitude": 0.704,
        "attention": 0.706,
        "visual": 0.705,
        "hybrid": 0.71,
        "random": 0.702
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.001
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.709,
      "scores": {
        "uniform": 0.656,
        "grounding": 0.71,
        "output": 0.697,
        "magnitude": 0.692,
        "attention": 0.695,
        "visual": 0.693,
        "hybrid": 0.709,
        "random": 0.657
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.007
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.754,
      "scores": {
        "uniform": 0.765,
        "grounding": 0.753,
        "output": 0.765,
        "magnitude": 0.76,
        "attention": 0.757,
        "visual": 0.766,
        "hybrid": 0.759,
        "random": 0.759
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.002
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.754,
      "scores": {
        "uniform": 0.752,
        "grounding": 0.751,
        "output": 0.757,
        "magnitude": 0.753,
        "attention": 0.757,
        "visual": 0.756,
        "hybrid": 0.763,
        "random": 0.752
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.003
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.754,
      "scores": {
        "uniform": 0.735,
        "grounding": 0.758,
        "output": 0.755,
        "magnitude": 0.756,
        "attention": 0.746,
        "visual": 0.753,
        "hybrid": 0.759,
        "random": 0.74
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.004
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.353,
      "scores": {
        "uniform": 0.348,
        "grounding": 0.361,
        "output": 0.36,
        "magnitude": 0.348,
        "attention": 0.36,
        "visual": 0.355,
        "hybrid": 0.353,
        "random": 0.358
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.004
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.353,
      "scores": {
        "uniform": 0.347,
        "grounding": 0.355,
        "output": 0.36,
        "magnitude": 0.346,
        "attention": 0.347,
        "visual": 0.343,
        "hybrid": 0.35,
        "random": 0.355
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.007
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.353,
      "scores": {
        "uniform": 0.329,
        "grounding": 0.355,
        "output": 0.324,
        "magnitude": 0.333,
        "attention": 0.337,
        "visual": 0.343,
        "hybrid": 0.338,
        "random": 0.338
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.0
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.861,
      "scores": {
        "uniform": 0.863,
        "grounding": 0.857,
        "output": 0.863,
        "magnitude": 0.861,
        "attention": 0.864,
        "visual": 0.863,
        "hybrid": 0.86,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null,
      "random_std": null
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.861,
      "scores": {
        "uniform": 0.865,
        "grounding": 0.854,
        "output": 0.861,
        "magnitude": 0.868,
        "attention": 0.865,
        "visual": 0.87,
        "hybrid": 0.855,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null,
      "random_std": null
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.861,
      "scores": {
        "uniform": 0.831,
        "grounding": 0.862,
        "output": 0.835,
        "magnitude": 0.853,
        "attention": 0.848,
        "visual": 0.858,
        "hybrid": 0.861,
        "random": 0.835
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.004
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.66,
      "scores": {
        "uniform": 0.649,
        "grounding": 0.662,
        "output": 0.649,
        "magnitude": 0.656,
        "attention": 0.659,
        "visual": 0.653,
        "hybrid": 0.654,
        "random": 0.651
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.0
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.66,
      "scores": {
        "uniform": 0.644,
        "grounding": 0.65,
        "output": 0.644,
        "magnitude": 0.645,
        "attention": 0.639,
        "visual": 0.648,
        "hybrid": 0.654,
        "random": 0.643
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.0
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.66,
      "scores": {
        "uniform": 0.575,
        "grounding": 0.641,
        "output": 0.618,
        "magnitude": 0.622,
        "attention": 0.609,
        "visual": 0.627,
        "hybrid": 0.639,
        "random": 0.586
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.005
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.647,
      "scores": {
        "uniform": 0.637,
        "grounding": 0.646,
        "output": 0.646,
        "magnitude": 0.644,
        "attention": 0.643,
        "visual": 0.645,
        "hybrid": 0.647,
        "random": 0.633
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.004
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.647,
      "scores": {
        "uniform": 0.621,
        "grounding": 0.642,
        "output": 0.642,
        "magnitude": 0.641,
        "attention": 0.629,
        "visual": 0.64,
        "hybrid": 0.643,
        "random": 0.62
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.002
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.647,
      "scores": {
        "uniform": 0.565,
        "grounding": 0.651,
        "output": 0.632,
        "magnitude": 0.63,
        "attention": 0.609,
        "visual": 0.631,
        "hybrid": 0.652,
        "random": 0.568
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.006
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.578,
      "scores": {
        "uniform": 0.562,
        "grounding": 0.56,
        "output": 0.562,
        "magnitude": 0.561,
        "attention": 0.567,
        "visual": 0.567,
        "hybrid": 0.558
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.578,
      "scores": {
        "uniform": 0.557,
        "grounding": 0.547,
        "output": 0.555,
        "magnitude": 0.554,
        "attention": 0.555,
        "visual": 0.554,
        "hybrid": 0.553
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "llavanext",
      "model_id": "llava-hf/llava-v1.6-mistral-7b-hf",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 32,
      "kv_heads_total": 256,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.578,
      "scores": {
        "uniform": 0.518,
        "grounding": 0.523,
        "output": 0.517,
        "magnitude": 0.537,
        "attention": 0.512,
        "visual": 0.536,
        "hybrid": 0.531
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.616,
        "grounding": 0.679,
        "output": 0.666,
        "magnitude": 0.629,
        "attention": 0.671,
        "visual": 0.612,
        "hybrid": 0.673
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.578,
        "grounding": 0.638,
        "output": 0.595,
        "magnitude": 0.578,
        "attention": 0.617,
        "visual": 0.594,
        "hybrid": 0.616
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.262,
        "grounding": 0.345,
        "output": 0.298,
        "magnitude": 0.268,
        "attention": 0.292,
        "visual": 0.275,
        "hybrid": 0.319
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.001,
        "hybrid": 0.0
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.834,
      "scores": {
        "uniform": 0.816,
        "grounding": 0.828,
        "output": 0.825,
        "magnitude": 0.825,
        "attention": 0.829,
        "visual": 0.829,
        "hybrid": 0.828,
        "random": 0.818
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.0
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.834,
      "scores": {
        "uniform": 0.813,
        "grounding": 0.828,
        "output": 0.823,
        "magnitude": 0.817,
        "attention": 0.826,
        "visual": 0.824,
        "hybrid": 0.825,
        "random": 0.822
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.001
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.834,
      "scores": {
        "uniform": 0.652,
        "grounding": 0.738,
        "output": 0.702,
        "magnitude": 0.693,
        "attention": 0.764,
        "visual": 0.71,
        "hybrid": 0.728,
        "random": 0.697
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.013
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.828,
      "scores": {
        "uniform": 0.817,
        "grounding": 0.832,
        "output": 0.829,
        "magnitude": 0.825,
        "attention": 0.828,
        "visual": 0.831,
        "hybrid": 0.827,
        "random": 0.827
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.004
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.828,
      "scores": {
        "uniform": 0.797,
        "grounding": 0.814,
        "output": 0.818,
        "magnitude": 0.807,
        "attention": 0.806,
        "visual": 0.807,
        "hybrid": 0.82,
        "random": 0.811
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.002
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.828,
      "scores": {
        "uniform": 0.578,
        "grounding": 0.685,
        "output": 0.706,
        "magnitude": 0.618,
        "attention": 0.714,
        "visual": 0.642,
        "hybrid": 0.697,
        "random": 0.654
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.001
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.49,
      "scores": {
        "uniform": 0.492,
        "grounding": 0.485,
        "output": 0.48,
        "magnitude": 0.483,
        "attention": 0.485,
        "visual": 0.493,
        "hybrid": 0.48,
        "random": 0.479
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.007
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.49,
      "scores": {
        "uniform": 0.456,
        "grounding": 0.478,
        "output": 0.473,
        "magnitude": 0.453,
        "attention": 0.482,
        "visual": 0.472,
        "hybrid": 0.462,
        "random": 0.461
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.005
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.49,
      "scores": {
        "uniform": 0.3,
        "grounding": 0.35,
        "output": 0.352,
        "magnitude": 0.335,
        "attention": 0.372,
        "visual": 0.318,
        "hybrid": 0.34,
        "random": 0.337
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.018
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.859,
      "scores": {
        "uniform": 0.857,
        "grounding": 0.859,
        "output": 0.86,
        "magnitude": 0.859,
        "attention": 0.857,
        "visual": 0.86,
        "hybrid": 0.864,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null,
      "random_std": null
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.859,
      "scores": {
        "uniform": 0.847,
        "grounding": 0.852,
        "output": 0.853,
        "magnitude": 0.847,
        "attention": 0.852,
        "visual": 0.852,
        "hybrid": 0.85,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null,
      "random_std": null
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.859,
      "scores": {
        "uniform": 0.665,
        "grounding": 0.801,
        "output": 0.779,
        "magnitude": 0.735,
        "attention": 0.821,
        "visual": 0.75,
        "hybrid": 0.801,
        "random": 0.742
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.023
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.88,
      "scores": {
        "uniform": 0.857,
        "grounding": 0.873,
        "output": 0.863,
        "magnitude": 0.864,
        "attention": 0.867,
        "visual": 0.865,
        "hybrid": 0.865,
        "random": 0.865
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.0
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.88,
      "scores": {
        "uniform": 0.848,
        "grounding": 0.861,
        "output": 0.858,
        "magnitude": 0.854,
        "attention": 0.863,
        "visual": 0.854,
        "hybrid": 0.857,
        "random": 0.857
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.008
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.88,
      "scores": {
        "uniform": 0.644,
        "grounding": 0.729,
        "output": 0.726,
        "magnitude": 0.688,
        "attention": 0.762,
        "visual": 0.693,
        "hybrid": 0.721,
        "random": 0.692
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.01
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.728,
      "scores": {
        "uniform": 0.709,
        "grounding": 0.719,
        "output": 0.713,
        "magnitude": 0.71,
        "attention": 0.72,
        "visual": 0.715,
        "hybrid": 0.716,
        "random": 0.711
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.004
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.728,
      "scores": {
        "uniform": 0.705,
        "grounding": 0.716,
        "output": 0.711,
        "magnitude": 0.709,
        "attention": 0.717,
        "visual": 0.709,
        "hybrid": 0.713,
        "random": 0.707
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.002
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.728,
      "scores": {
        "uniform": 0.374,
        "grounding": 0.519,
        "output": 0.556,
        "magnitude": 0.423,
        "attention": 0.559,
        "visual": 0.463,
        "hybrid": 0.515,
        "random": 0.465
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.041
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.727,
      "scores": {
        "uniform": 0.708,
        "grounding": 0.717,
        "output": 0.706,
        "magnitude": 0.706,
        "attention": 0.707,
        "visual": 0.713,
        "hybrid": 0.712
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.727,
      "scores": {
        "uniform": 0.673,
        "grounding": 0.679,
        "output": 0.683,
        "magnitude": 0.699,
        "attention": 0.686,
        "visual": 0.686,
        "hybrid": 0.677
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "pixtral",
      "model_id": "mistral-community/pixtral-12b",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 40,
      "kv_heads_total": 320,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.727,
      "scores": {
        "uniform": 0.23,
        "grounding": 0.343,
        "output": 0.442,
        "magnitude": 0.288,
        "attention": 0.419,
        "visual": 0.346,
        "hybrid": 0.355
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.095,
        "grounding": 0.099,
        "output": 0.433,
        "magnitude": 0.099,
        "attention": 0.103,
        "visual": 0.1,
        "hybrid": 0.426
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.067,
        "hybrid": 0.002
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.451,
        "grounding": 0.464,
        "output": 0.454,
        "magnitude": 0.459,
        "attention": 0.484,
        "visual": 0.475,
        "hybrid": 0.467
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.011,
        "hybrid": 0.003
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.005,
        "grounding": 0.002,
        "output": 0.351,
        "magnitude": 0.005,
        "attention": 0.005,
        "visual": 0.005,
        "hybrid": 0.368
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.006,
        "hybrid": 0.02
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.857,
      "scores": {
        "uniform": 0.297,
        "grounding": 0.298,
        "output": 0.841,
        "magnitude": 0.302,
        "attention": 0.296,
        "visual": 0.297,
        "hybrid": 0.845,
        "random": 0.373
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.062
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.857,
      "scores": {
        "uniform": 0.856,
        "grounding": 0.854,
        "output": 0.851,
        "magnitude": 0.858,
        "attention": 0.855,
        "visual": 0.857,
        "hybrid": 0.85,
        "random": 0.853
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.0
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.857,
      "scores": {
        "uniform": 0.273,
        "grounding": 0.265,
        "output": 0.797,
        "magnitude": 0.268,
        "attention": 0.269,
        "visual": 0.262,
        "hybrid": 0.825,
        "random": 0.266
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.001
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.874,
      "scores": {
        "uniform": 0.517,
        "grounding": 0.517,
        "output": 0.857,
        "magnitude": 0.519,
        "attention": 0.516,
        "visual": 0.518,
        "hybrid": 0.849,
        "random": 0.564
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.042
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.874,
      "scores": {
        "uniform": 0.857,
        "grounding": 0.861,
        "output": 0.857,
        "magnitude": 0.858,
        "attention": 0.861,
        "visual": 0.862,
        "hybrid": 0.861,
        "random": 0.858
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.002
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.874,
      "scores": {
        "uniform": 0.509,
        "grounding": 0.495,
        "output": 0.801,
        "magnitude": 0.508,
        "attention": 0.505,
        "visual": 0.507,
        "hybrid": 0.827,
        "random": 0.523
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.01
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.498,
      "scores": {
        "uniform": 0.288,
        "grounding": 0.297,
        "output": 0.489,
        "magnitude": 0.285,
        "attention": 0.291,
        "visual": 0.29,
        "hybrid": 0.486,
        "random": 0.322
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.017
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.498,
      "scores": {
        "uniform": 0.487,
        "grounding": 0.504,
        "output": 0.49,
        "magnitude": 0.492,
        "attention": 0.497,
        "visual": 0.483,
        "hybrid": 0.503,
        "random": 0.493
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.002
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.498,
      "scores": {
        "uniform": 0.297,
        "grounding": 0.286,
        "output": 0.437,
        "magnitude": 0.298,
        "attention": 0.282,
        "visual": 0.279,
        "hybrid": 0.446,
        "random": 0.288
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.003
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.885,
      "scores": {
        "uniform": 0.528,
        "grounding": 0.533,
        "output": 0.882,
        "magnitude": 0.526,
        "attention": 0.523,
        "visual": 0.525,
        "hybrid": 0.883,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null,
      "random_std": null
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.885,
      "scores": {
        "uniform": 0.885,
        "grounding": 0.883,
        "output": 0.886,
        "magnitude": 0.887,
        "attention": 0.886,
        "visual": 0.882,
        "hybrid": 0.882,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null,
      "random_std": null
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.885,
      "scores": {
        "uniform": 0.504,
        "grounding": 0.497,
        "output": 0.839,
        "magnitude": 0.505,
        "attention": 0.504,
        "visual": 0.503,
        "hybrid": 0.869,
        "random": 0.509
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.007
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.853,
      "scores": {
        "uniform": 0.478,
        "grounding": 0.469,
        "output": 0.825,
        "magnitude": 0.472,
        "attention": 0.469,
        "visual": 0.474,
        "hybrid": 0.828,
        "random": 0.544
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.062
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.853,
      "scores": {
        "uniform": 0.833,
        "grounding": 0.841,
        "output": 0.841,
        "magnitude": 0.84,
        "attention": 0.836,
        "visual": 0.841,
        "hybrid": 0.84,
        "random": 0.835
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.001
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.853,
      "scores": {
        "uniform": 0.355,
        "grounding": 0.345,
        "output": 0.767,
        "magnitude": 0.352,
        "attention": 0.366,
        "visual": 0.351,
        "hybrid": 0.81,
        "random": 0.363
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.003
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.762,
      "scores": {
        "uniform": 0.261,
        "grounding": 0.262,
        "output": 0.739,
        "magnitude": 0.258,
        "attention": 0.259,
        "visual": 0.263,
        "hybrid": 0.751,
        "random": 0.304
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.044
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.762,
      "scores": {
        "uniform": 0.743,
        "grounding": 0.756,
        "output": 0.747,
        "magnitude": 0.747,
        "attention": 0.758,
        "visual": 0.753,
        "hybrid": 0.756,
        "random": 0.748
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.002
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.762,
      "scores": {
        "uniform": 0.259,
        "grounding": 0.263,
        "output": 0.677,
        "magnitude": 0.258,
        "attention": 0.259,
        "visual": 0.264,
        "hybrid": 0.727,
        "random": 0.266
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.004
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.771,
      "scores": {
        "uniform": 0.025,
        "grounding": 0.031,
        "output": 0.735,
        "magnitude": 0.027,
        "attention": 0.036,
        "visual": 0.03,
        "hybrid": 0.75
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.771,
      "scores": {
        "uniform": 0.733,
        "grounding": 0.737,
        "output": 0.712,
        "magnitude": 0.743,
        "attention": 0.72,
        "visual": 0.739,
        "hybrid": 0.724
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen25",
      "model_id": "Qwen/Qwen2.5-VL-7B-Instruct",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 14,
      "kv_heads_total": 112,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.771,
      "scores": {
        "uniform": 0.009,
        "grounding": 0.018,
        "output": 0.655,
        "magnitude": 0.008,
        "attention": 0.021,
        "visual": 0.011,
        "hybrid": 0.69
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "caption",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.015,
        "grounding": 0.008,
        "output": 0.411,
        "magnitude": 0.011,
        "attention": 0.032,
        "visual": 0.008,
        "hybrid": 0.433
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.022,
        "hybrid": 0.0
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "caption",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.38,
        "grounding": 0.411,
        "output": 0.394,
        "magnitude": 0.408,
        "attention": 0.419,
        "visual": 0.413,
        "hybrid": 0.395
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.0,
        "hybrid": 0.0
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "caption",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 200,
      "eval_offset": 8,
      "metric": "rougeL_vs_bf16",
      "bf16": 1.0,
      "scores": {
        "uniform": 0.053,
        "grounding": 0.055,
        "output": 0.298,
        "magnitude": 0.037,
        "attention": 0.099,
        "visual": 0.047,
        "hybrid": 0.3
      },
      "unavailable_arms": [],
      "max_new_tokens": 64,
      "secondary_cider_vs_human": {
        "uniform": 0.095,
        "hybrid": 0.121
      }
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mmbench",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.791,
      "scores": {
        "uniform": 0.27,
        "grounding": 0.266,
        "output": 0.775,
        "magnitude": 0.271,
        "attention": 0.284,
        "visual": 0.271,
        "hybrid": 0.775,
        "random": 0.477
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.195
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mmbench",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.791,
      "scores": {
        "uniform": 0.78,
        "grounding": 0.78,
        "output": 0.772,
        "magnitude": 0.783,
        "attention": 0.781,
        "visual": 0.781,
        "hybrid": 0.778,
        "random": 0.783
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.002
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mmbench",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 4321,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.791,
      "scores": {
        "uniform": 0.268,
        "grounding": 0.274,
        "output": 0.699,
        "magnitude": 0.272,
        "attention": 0.268,
        "visual": 0.268,
        "hybrid": 0.713,
        "random": 0.442
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.165
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mme",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.817,
      "scores": {
        "uniform": 0.495,
        "grounding": 0.492,
        "output": 0.765,
        "magnitude": 0.494,
        "attention": 0.532,
        "visual": 0.496,
        "hybrid": 0.774,
        "random": 0.567
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.04
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mme",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.817,
      "scores": {
        "uniform": 0.789,
        "grounding": 0.804,
        "output": 0.794,
        "magnitude": 0.787,
        "attention": 0.797,
        "visual": 0.791,
        "hybrid": 0.792,
        "random": 0.79
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.002
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mme",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 2366,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.817,
      "scores": {
        "uniform": 0.506,
        "grounding": 0.51,
        "output": 0.612,
        "magnitude": 0.516,
        "attention": 0.523,
        "visual": 0.504,
        "hybrid": 0.6,
        "random": 0.524
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.015
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mmmu",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.41,
      "scores": {
        "uniform": 0.291,
        "grounding": 0.278,
        "output": 0.39,
        "magnitude": 0.29,
        "attention": 0.278,
        "visual": 0.273,
        "hybrid": 0.396,
        "random": 0.305
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.031
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mmmu",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.41,
      "scores": {
        "uniform": 0.42,
        "grounding": 0.411,
        "output": 0.397,
        "magnitude": 0.423,
        "attention": 0.411,
        "visual": 0.423,
        "hybrid": 0.41,
        "random": 0.423
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.004
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "mmmu",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 839,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.41,
      "scores": {
        "uniform": 0.282,
        "grounding": 0.286,
        "output": 0.34,
        "magnitude": 0.299,
        "attention": 0.268,
        "visual": 0.284,
        "hybrid": 0.384,
        "random": 0.288
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.004
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "pope",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.883,
      "scores": {
        "uniform": 0.506,
        "grounding": 0.498,
        "output": 0.875,
        "magnitude": 0.501,
        "attention": 0.563,
        "visual": 0.5,
        "hybrid": 0.875,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null,
      "random_std": null
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "pope",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.883,
      "scores": {
        "uniform": 0.88,
        "grounding": 0.876,
        "output": 0.877,
        "magnitude": 0.88,
        "attention": 0.884,
        "visual": 0.881,
        "hybrid": 0.883,
        "random": null
      },
      "unavailable_arms": [
        "random"
      ],
      "max_new_tokens": null,
      "random_std": null
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "pope",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 8892,
      "eval_offset": 108,
      "metric": "accuracy",
      "bf16": 0.883,
      "scores": {
        "uniform": 0.503,
        "grounding": 0.518,
        "output": 0.691,
        "magnitude": 0.502,
        "attention": 0.502,
        "visual": 0.505,
        "hybrid": 0.681,
        "random": 0.545
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.036
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "scienceqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.77,
      "scores": {
        "uniform": 0.36,
        "grounding": 0.362,
        "output": 0.745,
        "magnitude": 0.359,
        "attention": 0.358,
        "visual": 0.352,
        "hybrid": 0.739,
        "random": 0.496
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.128
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "scienceqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.77,
      "scores": {
        "uniform": 0.744,
        "grounding": 0.758,
        "output": 0.742,
        "magnitude": 0.748,
        "attention": 0.746,
        "visual": 0.746,
        "hybrid": 0.755,
        "random": 0.747
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.005
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "scienceqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 2009,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.77,
      "scores": {
        "uniform": 0.35,
        "grounding": 0.358,
        "output": 0.642,
        "magnitude": 0.355,
        "attention": 0.354,
        "visual": 0.361,
        "hybrid": 0.678,
        "random": 0.433
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.083
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "seed",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.718,
      "scores": {
        "uniform": 0.259,
        "grounding": 0.259,
        "output": 0.677,
        "magnitude": 0.261,
        "attention": 0.262,
        "visual": 0.262,
        "hybrid": 0.685,
        "random": 0.395
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.134
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "seed",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.718,
      "scores": {
        "uniform": 0.688,
        "grounding": 0.704,
        "output": 0.686,
        "magnitude": 0.696,
        "attention": 0.697,
        "visual": 0.694,
        "hybrid": 0.7,
        "random": 0.698
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.001
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "seed",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 14225,
      "eval_offset": 8,
      "metric": "accuracy",
      "bf16": 0.718,
      "scores": {
        "uniform": 0.258,
        "grounding": 0.255,
        "output": 0.54,
        "magnitude": 0.257,
        "attention": 0.26,
        "visual": 0.255,
        "hybrid": 0.572,
        "random": 0.345
      },
      "unavailable_arms": [],
      "max_new_tokens": null,
      "random_std": 0.085
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "textvqa",
      "quantizer": "akvq",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.791,
      "scores": {
        "uniform": 0.06,
        "grounding": 0.036,
        "output": 0.715,
        "magnitude": 0.05,
        "attention": 0.062,
        "visual": 0.049,
        "hybrid": 0.707
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "textvqa",
      "quantizer": "kivi",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.791,
      "scores": {
        "uniform": 0.705,
        "grounding": 0.734,
        "output": 0.737,
        "magnitude": 0.731,
        "attention": 0.727,
        "visual": 0.733,
        "hybrid": 0.718
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    },
    {
      "experiment": "keys_only",
      "calibration_dataset": "pope",
      "model": "qwen2vl",
      "model_id": "Qwen/Qwen2-VL-2B-Instruct",
      "benchmark": "textvqa",
      "quantizer": "minmax",
      "bits": 2,
      "protected_heads": 7,
      "kv_heads_total": 56,
      "n": 1000,
      "eval_offset": 8,
      "metric": "vqa_acc",
      "bf16": 0.791,
      "scores": {
        "uniform": 0.05,
        "grounding": 0.055,
        "output": 0.423,
        "magnitude": 0.035,
        "attention": 0.058,
        "visual": 0.041,
        "hybrid": 0.425
      },
      "unavailable_arms": [],
      "max_new_tokens": 12
    }
  ]
}


==> anc/render_capped_tables.py <==
"""Render capped appendix tables from the bundled rounded reference results.

Six-task accuracy, TextVQA, and caption fidelity remain separate. Missing model
results are shown as dashes and never dropped from an eight-model mean. This
CPU-only formatter does not perform inference or change reference results.
"""
import argparse
from decimal import Decimal, ROUND_HALF_UP
import json
from pathlib import Path

from results_io import DISC, validate_records
from run_grid import CONFIG

HERE = Path(__file__).resolve().parent
DENOMINATORS = (16, 12, 8, 4)
NAMES = dict(zip(CONFIG["models"], ("LLaVA-1.5", "LLaVA-NeXT", "Qwen2.5-VL",
    "Qwen2-VL", "Gemma-3", "Gemma-4", "Pixtral", "InternVL3")))
SCOPES = {"six": tuple(DISC), "textvqa": ("textvqa",), "caption": ("caption",)}
TITLES = {"six": "Six-task accuracy", "textvqa": "TextVQA", "caption": "Caption fidelity"}
ARMS = ("uniform", "output", "hybrid")
BASES = ("minmax", "akvq", "kivi")


def index_records(document):
    validate_records(document["records"], document)
    if document["experiment"] != "budget_sweep":
        raise ValueError("Capped table rendering requires budget_sweep records")
    result = {}
    for row in document["records"]:
        key = (row["bits"], row["model"], row["benchmark"], row["quantizer"], row["protected_heads"])
        if key in result:
            raise ValueError(f"Duplicate reference record: {key}")
        if row["calibration_dataset"] != document["calibration_dataset"]:
            raise ValueError("Mixed calibration conditions")
        expected_n = (839 if row["benchmark"] == "mmmu" else 1000) if row["benchmark"] in DISC else 200
        if row["benchmark"] == row["calibration_dataset"]:
            expected_n = 900
        if row["n"] != expected_n:
            raise ValueError(f"Unexpected capped sample count: {key}")
        result[key] = row
    return result


def average(values):
    values = list(values)
    if not values or any(v is None for v in values):
        return "--"
    numbers = [Decimal(str(v)) for v in values]
    if any(not v.is_finite() or not 0 <= v <= 1 for v in numbers):
        raise ValueError("Metric outside [0, 1]")
    mean = sum(numbers, Decimal(0)) / len(numbers)
    return format(mean.quantize(Decimal(".001"), rounding=ROUND_HALF_UP), ".3f")


def table_rows(records, denominator, scope):
    if denominator not in DENOMINATORS or scope not in SCOPES:
        raise ValueError("Unsupported budget or metric scope")
    tasks = SCOPES[scope]

    def values(models, bit):
        cells = []
        for base in BASES:
            group = [records.get((bit, model, task, base,
                round(CONFIG["models"][model]["kv_heads"] / denominator)))
                for model in models for task in tasks]
            for arm in ARMS:
                cells.append(average(row["scores"].get(arm) if row else None for row in group))
        refs = [records.get((bit, model, task, "minmax",
            round(CONFIG["models"][model]["kv_heads"] / denominator)))
            for model in models for task in tasks]
        cells.append(average(row["bf16"] if row else None for row in refs))
        return cells

    rows = [(f"{NAMES[m]} & {b}", values((m,), b)) for m in CONFIG["models"] for b in (2, 3, 4)]
    rows += [(f"Mean & {b}", values(CONFIG["models"], b)) for b in (2, 3, 4)]
    return rows


def render(documents, denominators=(16, 12, 4)):
    if not denominators or len(set(denominators)) != len(denominators):
        raise ValueError("Supply distinct supported denominators")
    lines = ["% Generated by render_capped_tables.py; regenerate rather than edit values."]
    for denominator in denominators:
        for calibration in ("pope", "mmbench"):
            records = index_records(documents[calibration])
            calibration_name = {"pope": "POPE", "mmbench": "MMBench"}[calibration]
            for scope in SCOPES:
                rows = table_rows(records, denominator, scope)
                label = f"tab:budget_d{denominator}_{calibration}_{scope}"
                caption = (rf"\textbf{{{TITLES[scope]}, $1/{denominator}$ budget, {calibration_name} calibration.}} "
                    rf"K+V protection with $K=\operatorname{{round}}(N_{{\rm KV}}/{denominator})$. ")
                if scope == "six":
                    caption += ("Equal-weight accuracy over POPE, MME, MMBench, ScienceQA, MMMU, "
                        f"and SEED; up to $1000$ questions/task ($900$ for {calibration_name}; $839$ for MMMU). ")
                elif scope == "textvqa":
                    caption += "Custom VQA-style score on $200$ questions. "
                else:
                    caption += "ROUGE-L F1 against BF16 output on $200$ examples, not human-caption quality. "
                caption += "U = uniform; Out = output-only; HG = hybrid. Mean requires all eight models. "
                caption += "BF16 is the min--max reference."
                if any("--" in vals for _, vals in rows):
                    caption += " Dashes mark unavailable results or a mean lacking complete model coverage."
                if len(lines) > 1:
                    lines.append(r"\clearpage")
                lines += [r"\begin{table}[!htbp]", r"\centering",
                    r"\caption{" + caption + "}", r"\label{" + label + "}",
                    r"\setlength{\tabcolsep}{4.5pt}", r"\renewcommand{\arraystretch}{1.12}",
                    r"\begin{tabular}{@{}lc*{10}{c}@{}}", r"\toprule",
                    r" & & \multicolumn{3}{c}{min--max} & \multicolumn{3}{c}{AKVQ-style} & \multicolumn{3}{c}{KIVI-style} & \\",
                    r"\cmidrule(lr){3-5}\cmidrule(lr){6-8}\cmidrule(lr){9-11}",
                    r"Model & Bits & U & Out & HG & U & Out & HG & U & Out & HG & BF16 \\", r"\midrule"]
                for index, (prefix, vals) in enumerate(rows):
                    if index == 24:
                        lines.append(r"\midrule")
                    elif index and index % 3 == 0:
                        lines.append(r"\addlinespace[2pt]")
                    lines.append(prefix + " & " + " & ".join(vals) + r" \\")
                lines += [r"\bottomrule", r"\end{tabular}", r"\end{table}", ""]
    return "\n".join(lines) + "\n"


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--reference-dir", type=Path, default=HERE / "reference")
    parser.add_argument("--denominators", nargs="+", type=int, choices=DENOMINATORS, default=[16, 12, 4])
    parser.add_argument("--out", type=Path, help="Generated TeX file; otherwise print to stdout")
    parser.add_argument("--check", action="store_true", help="Check an existing --out without writing it")
    args = parser.parse_args()
    if args.check and args.out is None:
        parser.error("--check requires --out")
    documents = {c: json.loads((args.reference_dir / f"budget_sweep_{c}.json").read_text())
                 for c in ("pope", "mmbench")}
    text = render(documents, args.denominators)
    if args.check:
        if args.out.read_text() != text:
            raise ValueError("Generated tables differ from current reference data")
        print("Generated tables are current")
    elif args.out:
        args.out.parent.mkdir(parents=True, exist_ok=True)
        args.out.write_text(text)
        print(f"Wrote {len(args.denominators) * 6} capped tables")
    else:
        print(text, end="")


if __name__ == "__main__":
    main()

==> anc/requirements-analysis.txt <==
# CPU-only result inspection, plotting, bootstrap, and release tests.
numpy==2.2.6
matplotlib==3.11.1
datasets==5.0.1

==> anc/requirements.txt <==
# Inference and analysis dependencies for the anonymous review artifact.
# Select the compatible CUDA wheel build for the destination GPU driver.
--extra-index-url https://download.pytorch.org/whl/cu126
torch==2.13.0+cu126
torchvision==0.28.0+cu126
transformers==5.16.1
accelerate==1.14.0
datasets==5.0.1
numpy==2.2.6
scipy==1.18.1
pillow==12.3.0
huggingface_hub==1.28.0
tokenizers==0.23.1
safetensors==0.8.0
sentencepiece==0.2.2
protobuf==7.36.0
einops==0.8.2
matplotlib==3.11.1

==> anc/results_io.py <==
"""Read standardized reference records or new evaluator outputs without inference."""
import json
import math
from pathlib import Path
import re

ARMS = {"g": "grounding", "qF": "output", "qM": "magnitude", "qA": "attention", "qS": "visual"}
DISC = ("pope", "mme", "mmbench", "scienceqa", "mmmu", "seed")
REQUIRED = ("uniform", "grounding", "output", "magnitude", "attention", "visual", "hybrid")


def probability(value):
    return isinstance(value, (int, float)) and not isinstance(value, bool) and math.isfinite(value) and 0 <= value <= 1


def validate_records(records, document=None):
    """Validate identities and metrics before grouping; allow explicitly absent arms."""
    from run_grid import CONFIG
    if not isinstance(records, list) or not records:
        raise ValueError("No reference records supplied")
    seen = set()
    for row in records:
        try:
            profile, model, task, base = (row[k] for k in ("experiment", "model", "benchmark", "quantizer"))
            setting, geometry = CONFIG["profiles"][profile], CONFIG["models"][model]
            bit, k, total, n = (row[x] for x in ("bits", "protected_heads", "kv_heads_total", "n"))
            if (task not in CONFIG["benchmarks"] or base not in CONFIG["quantizers"]
                    or row["model_id"] != geometry["id"] or total != geometry["kv_heads"]
                    or row["calibration_dataset"] not in setting["calibrations"]
                    or any(type(v) is not int for v in (bit, k, total, n)) or n < 1
                    or bit not in sum(setting["precision_groups"], []) or not 0 < k <= total):
                raise ValueError("Inconsistent reference identity or count")
            if document and any(row[name] != document[name] for name in ("experiment", "calibration_dataset")):
                raise ValueError("Mixed experiment/calibration records")
            if document and document.get("holdout_protocol") == "corrected_question_holdouts_v1":
                from run_grid import evaluation_split
                _, offset, cap = evaluation_split(profile, row["calibration_dataset"], task)
                full_counts = {"pope": 8892, "mme": 2366, "mmbench": 4321, "scienceqa": 2009,
                               "mmmu": 839, "seed": 14225, "textvqa": 1000, "caption": 200}
                expected_n = min(full_counts[task], cap)
                if n != expected_n or row.get("eval_offset") != offset:
                    raise ValueError("Corrected reference count or evaluation offset mismatch")
                unavailable = task == row["calibration_dataset"] and (profile == "budget_sweep" or base != "minmax")
                if (row.get("unavailable_arms") != (["random"] if unavailable else [])
                        or unavailable and (row["scores"].get("random") is not None
                                            or row.get("random_std") is not None)):
                    raise ValueError("Invalid historical random availability")
            metric = {"textvqa": "vqa_acc", "caption": "rougeL_vs_bf16"}.get(task, "accuracy")
            if row["metric"] != metric or not probability(row["bf16"]):
                raise ValueError("Invalid reference metric or BF16 score")
            scores = row["scores"]
            if not all(probability(scores.get(arm)) for arm in ("uniform", "hybrid")):
                raise ValueError("Missing or invalid primary reference scores")
            if any(v is not None and not probability(v) for v in scores.values()):
                raise ValueError("Reference score outside [0, 1]")
            identity = (profile, row["calibration_dataset"], bit, model, task, base, k)
            if identity in seen:
                raise ValueError("Duplicate reference record")
            seen.add(identity)
        except (KeyError, TypeError) as exc:
            raise ValueError("Malformed reference record") from exc
    return records


def validate_raw(data, metadata):
    """Require a complete declared grid before analysis or scheduler resume."""
    try:
        n, total = data["n_quant"], data["arch"]["kv_heads_total"]
        if (type(n) is not int or n < 1 or n > metadata["n_quant_cap"]
                or type(total) is not int or total < 1
                or data["dataset"] != metadata["benchmark"] or data["model"] != metadata["model_id"]):
            raise ValueError("Inconsistent result identity/count")
        split_keys = ("n_attr", "n_eval", "calibration_holdout", "eval_offset")
        if (any(type(data.get(k)) is not int or data[k] != metadata[k] for k in split_keys)
                or not 0 <= data["n_attr"] <= data["calibration_holdout"]
                or data["n_eval"] < 1
                or data["eval_offset"] != data["calibration_holdout"] + data["n_eval"]):
            raise ValueError("Result and sidecar evaluation splits disagree")
        if ("quant_runs" in data) == ("gen_runs" in data):
            raise ValueError("Expected exactly one discriminative or generative result grid")
        generative = data["dataset"] not in DISC
        if generative != ("gen_runs" in data):
            raise ValueError("Wrong result type for benchmark")
        if not probability(data.get("fp16_gen" if generative else "fp16_quant")):
            raise ValueError("Missing or invalid BF16 result")
        if generative and (data.get("max_new") != (12 if data["dataset"] == "textvqa" else 64)
                           or data.get("metric") != ("vqa_acc" if data["dataset"] == "textvqa" else "rougeL_vs_bf16")):
            raise ValueError("Wrong generation metric or decoding limit")
        runs = data["gen_runs" if generative else "quant_runs"]
        budgets = {round(total / d) for d in metadata["denominators"]}
        bits = metadata["bits"]
        if not budgets or min(budgets) < 1 or len(budgets) != len(metadata["denominators"]) or not bits:
            raise ValueError("Invalid declared budget/precision grid")
        expected = {f"b{b}_k{k}" for b in bits for k in (0, *budgets)}
        if set(runs) != expected:
            raise ValueError(f"Incomplete result grid; missing {sorted(expected - set(runs))}, unexpected {sorted(set(runs) - expected)}")
        for key, row in runs.items():
            primary = ("uniform",) if key.endswith("_k0") else ("g", "qF", "qM", "qA", "qS", "hybrid")
            for arm in primary:
                values, score = row.get(arm + "_pc"), row.get(arm)
                if (not isinstance(values, list) or len(values) != n or not probability(score)
                        or not all(probability(v) for v in values)
                        or (not generative and any(v not in (0, 1) for v in values))
                        or not math.isclose(sum(values) / n, score, rel_tol=0, abs_tol=1e-10)):
                    raise ValueError(f"Invalid per-example score: {key}/{arm}")
            if not generative and not key.endswith("_k0"):
                if not all(probability(row.get(arm)) for arm in ("random", "random_std", "random_max")):
                    raise ValueError(f"Missing random-selection summary: {key}")
                if "random_trials" in row:
                    trials = row["random_trials"]
                    if not isinstance(trials, list) or len(trials) != metadata["random_trials"]:
                        raise ValueError("Wrong random trial count")
                    for trial in trials:
                        pc = trial["pc"]
                        if (len(pc) != n or any(v not in (0, 1) for v in pc)
                                or not probability(trial["score"])
                                or not math.isclose(sum(pc) / n, trial["score"], abs_tol=1e-10)):
                            raise ValueError("Invalid random trial predictions")
                    mean = sum(t["score"] for t in trials) / len(trials)
                    std = (sum((t["score"] - mean) ** 2 for t in trials) / len(trials)) ** .5
                    if any(not math.isclose(row[k], v, rel_tol=0, abs_tol=1e-10)
                           for k, v in (("random", mean), ("random_std", std),
                                        ("random_max", max(t["score"] for t in trials)))):
                        raise ValueError("Random trial summaries disagree")
    except (KeyError, TypeError, ZeroDivisionError) as exc:
        raise ValueError("Malformed result/protocol metadata") from exc


def write_json(path, value):
    text = json.dumps(value, indent=2, allow_nan=False) + "\n"
    if path is None:
        print(text, end="")
    else:
        path = Path(path)
        path.parent.mkdir(parents=True, exist_ok=True)
        path.write_text(text)


def read_raw_cells(root):
    root = Path(root)
    paths = [root] if root.is_file() else sorted(root.rglob("*.json"))
    found = False
    for path in paths:
        if path.name.endswith(".config.json"):
            continue
        data = json.loads(path.read_text())
        if "quant_runs" not in data and "gen_runs" not in data:
            continue
        found = True
        config = path.with_suffix(".config.json")
        if not config.is_file():
            raise ValueError(f"Missing protocol metadata: {path.name}")
        metadata = json.loads(config.read_text())
        validate_raw(data, metadata)
        yield data, metadata
    if not found:
        raise ValueError("No evaluator outputs with per-cell protocol metadata were found")


def records_from_raw(root):
    records = []
    for data, meta in read_raw_cells(root):
        runs = data.get("quant_runs") or data.get("gen_runs")
        for run_key, protected in runs.items():
            match = re.fullmatch(r"b(\d+)_k(\d+)", run_key)
            if match is None:
                raise ValueError(f"Unrecognized run key: {run_key}")
            bits, k = map(int, match.groups())
            if k == 0:
                continue
            uniform = runs[f"b{bits}_k0"]["uniform"]
            scores = {ARMS.get(a, a): v for a, v in protected.items()
                      if a in ("g", "qF", "qM", "qA", "qS", "hybrid", "random")}
            scores["uniform"] = uniform
            if any(a not in scores for a in REQUIRED):
                raise ValueError(f"Missing selector arm in {meta['model']}/{meta['benchmark']}")
            records.append({"experiment": meta["experiment"], "calibration_dataset": meta["calibration_dataset"],
                "model": meta["model"], "model_id": meta["model_id"], "benchmark": meta["benchmark"],
                "quantizer": meta["quantizer"], "bits": bits, "protected_heads": k,
                "kv_heads_total": data["arch"]["kv_heads_total"], "n": data["n_quant"],
                "metric": data.get("metric", "accuracy"), "bf16": data.get("fp16_quant", data.get("fp16_gen")),
                "scores": scores, "eval_offset": meta["eval_offset"],
                "max_new_tokens": data.get("max_new")})
    return records


def load_records(path):
    path = Path(path)
    if path.is_file():
        data = json.loads(path.read_text())
        if "records" in data:
            return validate_records(data["records"], data)
    return validate_records(records_from_raw(path))

==> anc/run_budget_sweep.py <==
"""Precision/budget sweeps and POPE-versus-MMBench calibration comparison."""
from run_grid import main

if __name__ == "__main__":
    main("budget_sweep")

==> anc/run_full_kv.py <==
"""K+V protection: keep selected image keys and values in BF16 at a one-eighth head budget."""
from run_grid import main

if __name__ == "__main__":
    main("full_kv")

==> anc/run_grid.py <==
"""Portable, opt-in experiment scheduling using the shared evaluator.

The default action prints commands without loading models or writing outputs.
Each GPU receives independent model/precision units and each cell is a fresh
process; a directory lock prevents two schedulers from writing the same unit.
Provided frozen scores are used by default, including the calibration-cell
evaluation holdout; --recalibrate recomputes scores before dependent cells.
"""
import argparse
from concurrent.futures import ThreadPoolExecutor
import hashlib
import json
import os
from pathlib import Path
import queue
import shlex
import subprocess
import sys

from results_io import validate_raw

HERE = Path(__file__).resolve().parent
CONFIG = json.loads((HERE / "experiments.json").read_text())


def precision_tag(bits):
    return "bits_" + "-".join(map(str, bits))


def evaluation_split(profile, calibration, benchmark):
    """Reserve calibration questions independently of base and score reuse."""
    setting = CONFIG["profiles"][profile]
    holdout = CONFIG["calibration_examples"] if benchmark == calibration else 0
    cap = setting.get(f"{benchmark}_cap", setting["discriminative_cap"])
    if benchmark == calibration:
        cap = setting.get("calibration_task_cap", cap)
    return holdout, holdout + CONFIG["probe_examples"], cap


def parser_for(profile):
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--models", nargs="+", choices=CONFIG["models"], default=list(CONFIG["models"]))
    parser.add_argument("--datasets", nargs="+", choices=CONFIG["benchmarks"], default=CONFIG["benchmarks"])
    parser.add_argument("--quantizers", nargs="+", choices=CONFIG["quantizers"], default=CONFIG["quantizers"])
    parser.add_argument("--calibration", choices=CONFIG["profiles"][profile]["calibrations"], default="pope")
    parser.add_argument("--gpus", default="0", help="Comma-separated available GPU indices")
    parser.add_argument("--output-root", type=Path, default=Path("outputs"))
    parser.add_argument("--calibration-root", type=Path, default=HERE / "calibration")
    parser.add_argument("--recalibrate", action="store_true", help="Recompute scores instead of using provided vectors")
    parser.add_argument("--random-trials", type=int, help="Override the configured number of random-head draws")
    parser.add_argument("--threads", type=int, default=1, help="CPU threads per inference process")
    parser.add_argument("--offline", action="store_true", help="Require locally cached models and datasets")
    mode = parser.add_mutually_exclusive_group()
    mode.add_argument("--execute", action="store_true", help="Run inference; otherwise only print the plan")
    mode.add_argument("--dry-run", action="store_true", help="Print the plan without writing files (default)")
    return parser


def make_unit(profile, model, bits, args):
    setting = CONFIG["profiles"][profile]
    model_info = CONFIG["models"][model]
    tag = precision_tag(bits)
    unit_root = args.output_root / profile / args.calibration / tag
    frozen = args.calibration_root / profile / tag / args.calibration / f"{model}.npz"
    generated = unit_root / "minmax" / f"{model}_{args.calibration}_vecs.npz"
    trials = args.random_trials or setting["random_trials"]
    pairs = [(base, bench) for base in args.quantizers for bench in args.datasets]
    calib_pair = ("minmax", args.calibration)
    if args.recalibrate or calib_pair in pairs:
        pairs = [calib_pair] + [pair for pair in pairs if pair != calib_pair]
    jobs = []
    for base, bench in pairs:
        attr_cell = (base, bench) == calib_pair
        n_attr = CONFIG["calibration_examples"] if args.recalibrate and attr_cell else 0
        holdout, offset, cap = evaluation_split(profile, args.calibration, bench)
        output = unit_root / base / f"{model}_{bench}.json"
        metadata = {
            "evaluator_sha256": hashlib.sha256((HERE / "evaluate.py").read_bytes()).hexdigest(),
            "experiment_config_sha256": hashlib.sha256((HERE / "experiments.json").read_bytes()).hexdigest(),
            "experiment": profile, "model": model, "model_id": model_info["id"],
            "benchmark": bench, "quantizer": base, "bits": list(bits),
            "denominators": setting["denominators"], "protect_mode": setting["protect_mode"],
            "calibration_dataset": args.calibration, "data_seed": CONFIG["data_seed"],
            "n_attr": n_attr, "n_eval": CONFIG["probe_examples"],
            "calibration_holdout": holdout, "eval_offset": offset,
            "n_quant_cap": cap, "random_trials": trials,
            "image_max_side": model_info["image_max_side"],
            "attribution_recomputed": bool(args.recalibrate and attr_cell),
        }
        argv = [sys.executable, "-B", str(HERE / "evaluate.py"),
                "--model", model_info["id"], "--dataset", bench,
                "--bits", *map(str, bits), "--kq_denom", *map(str, setting["denominators"]),
                "--quantizer", base, "--protect_mode", setting["protect_mode"],
                "--percase", "1", "--img_max_side", str(model_info["image_max_side"]),
                "--pseudo_label", "0", "--data_seed", str(CONFIG["data_seed"]),
                "--n_quant", str(cap), "--n_attr", str(n_attr),
                "--calibration_holdout", str(holdout),
                "--n_eval", str(CONFIG["probe_examples"]), "--n_rand", str(trials),
                "--out", str(output)]
        vectors = None if args.recalibrate and attr_cell else (generated if args.recalibrate else frozen)
        if vectors is not None:
            argv += ["--calib_vecs", str(vectors)]
        if base == "akvq":
            argv += ["--akvq_frac", str(CONFIG["akvq_salient_fraction"]), "--akvq_hadamard", "1"]
        jobs.append({"argv": argv, "output": output, "metadata": metadata, "vectors": vectors})
    return {"root": unit_root, "model": model, "jobs": jobs}


def config_path(output):
    return output.with_suffix(".config.json")


def valid(job):
    """Resume only complete, same-protocol deterministic arms and random summaries."""
    try:
        saved = json.loads(config_path(job["output"]).read_text())
        if saved != job["metadata"]:
            return False
        data = json.loads(job["output"].read_text())
        validate_raw(data, saved)

        total = data["arch"]["kv_heads_total"]
        if total != CONFIG["models"][saved["model"]]["kv_heads"]:
            return False
        if saved["attribution_recomputed"] and not job["output"].with_name(job["output"].stem + "_vecs.npz").is_file():
            return False
        return True
    except (OSError, ValueError, KeyError, TypeError):
        return False


def execute_unit(unit, gpu, args):
    root = unit["root"]
    root.mkdir(parents=True, exist_ok=True)
    lock = root / f".{unit['model']}.lock"
    try:
        descriptor = os.open(lock, os.O_CREAT | os.O_EXCL | os.O_WRONLY, 0o600)
    except FileExistsError as exc:
        raise RuntimeError(f"Unit is locked: {lock.name}; confirm no worker owns it before removing a stale lock") from exc
    try:
        os.close(descriptor)
        env = dict(os.environ, CUDA_VISIBLE_DEVICES=gpu, PYTHONDONTWRITEBYTECODE="1")
        env.setdefault("PYTORCH_CUDA_ALLOC_CONF", "expandable_segments:True")
        for name in ("OMP_NUM_THREADS", "OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS", "NUMEXPR_NUM_THREADS"):
            env[name] = str(args.threads)
        if args.offline:
            env.update(HF_HUB_OFFLINE="1", HF_DATASETS_OFFLINE="1", TRANSFORMERS_OFFLINE="1")
        for job in unit["jobs"]:
            vectors = job["vectors"]
            if vectors is not None:
                if not vectors.is_file():
                    raise FileNotFoundError(f"Missing calibration vectors: {vectors}")
                job["metadata"]["calibration_sha256"] = hashlib.sha256(vectors.read_bytes()).hexdigest()
            if valid(job):
                print("Already complete:", job["output"].name, flush=True)
                continue
            output = job["output"]
            output.parent.mkdir(parents=True, exist_ok=True)
            config_path(output).unlink(missing_ok=True)
            with output.with_suffix(".log").open("w") as log:
                subprocess.run(job["argv"], env=env, stdout=log, stderr=subprocess.STDOUT, check=True)
            config_path(output).write_text(json.dumps(job["metadata"], indent=2) + "\n")
            if not valid(job):
                raise RuntimeError(f"Incomplete result: {output.name}")
            print("Completed:", output.name, flush=True)
    finally:
        lock.unlink(missing_ok=True)


def main(profile):
    parser = parser_for(profile)
    args = parser.parse_args()
    if args.threads < 1 or (args.random_trials is not None and args.random_trials < 1):
        parser.error("threads and random-trials must be positive")
    gpus = args.gpus.split(",")
    if not all(gpu.isdigit() for gpu in gpus) or len(gpus) != len(set(gpus)):
        parser.error("gpus must be distinct comma-separated nonnegative indices")
    if len(args.models) != len(set(args.models)) or len(args.datasets) != len(set(args.datasets)) or len(args.quantizers) != len(set(args.quantizers)):
        parser.error("Do not repeat models, datasets, or quantizers")
    units = [make_unit(profile, model, bits, args) for bits in CONFIG["profiles"][profile]["precision_groups"] for model in args.models]
    if not args.execute:
        print(f"Plan: {sum(len(unit['jobs']) for unit in units)} cells; no inference or output writes")
        for unit in units:
            for job in unit["jobs"]:
                print(shlex.join(job["argv"]))
        return
    work = queue.Queue()
    for unit in units:
        work.put(unit)

    def worker(gpu):
        while True:
            try:
                unit = work.get_nowait()
            except queue.Empty:
                return
            execute_unit(unit, gpu, args)

    with ThreadPoolExecutor(max_workers=len(gpus)) as pool:
        futures = [pool.submit(worker, gpu) for gpu in gpus]
        for future in futures:
            future.result()

==> anc/run_keys_only.py <==
"""Keys-only evaluation: selected image keys stay BF16; values use the base quantizer."""
from run_grid import main

if __name__ == "__main__":
    main("keys_only")

==> anc/summarize_results.py <==
"""Summarize matched-budget discriminative results on complete six-task support.

Generative metrics are preserved separately and never averaged with accuracy.
Incomplete models are listed explicitly rather than silently dropped.
"""
import argparse
from collections import defaultdict
from pathlib import Path
from statistics import fmean

from results_io import DISC, load_records, validate_records, write_json
from run_grid import CONFIG


def summarize(records, denominator=8):
    validate_records(records)
    if denominator < 1:
        raise ValueError("denominator must be positive")
    groups = defaultdict(dict)
    generative = []
    for row in records:
        if row["protected_heads"] != round(row["kv_heads_total"] / denominator):
            continue
        if row["benchmark"] not in DISC:
            generative.append(row)
            continue
        key = (row["experiment"], row["calibration_dataset"], row["bits"], row["quantizer"], row["model"])
        if row["benchmark"] in groups[key]:
            raise ValueError("Duplicate experiment/task result")
        groups[key][row["benchmark"]] = row
    # Also report an entirely absent model/base block, not only partial blocks.
    experiments = {(r["experiment"], r["calibration_dataset"]) for r in records}
    for profile, calibration in experiments:
        for bits in CONFIG["profiles"][profile]["precision_groups"]:
            for bit in bits:
                for base in CONFIG["quantizers"]:
                    for model in CONFIG["models"]:
                        groups.setdefault((profile, calibration, bit, base, model), {})
    complete, incomplete = [], []
    for key, tasks in sorted(groups.items()):
        common = dict(zip(("experiment", "calibration_dataset", "bits", "quantizer", "model"), key))
        missing = sorted(set(DISC) - tasks.keys())
        if missing:
            incomplete.append(common | {"missing_tasks": missing})
            continue
        arms = set(tasks[DISC[0]]["scores"])
        if any(set(tasks[t]["scores"]) != arms for t in DISC):
            raise ValueError(f"Selector support differs across tasks: {key}")
        unavailable = []
        for arm in arms:
            missing = [t for t in DISC if tasks[t]["scores"][arm] is None]
            if missing and (arm != "random" or any(arm not in tasks[t].get("unavailable_arms", ()) for t in missing)):
                raise ValueError(f"Missing score cannot be averaged: {key}")
            if missing:
                unavailable.append(arm)
        means = {arm: None if arm in unavailable else fmean(tasks[t]["scores"][arm] for t in DISC)
                 for arm in sorted(arms)}
        complete.append(common | {"n_tasks": len(DISC), "mean_scores": means,
            "unavailable_arms": sorted(unavailable),
            "gain_over_uniform_pp": {arm: None if v is None else 100 * (v - means["uniform"]) for arm, v in means.items()},
            "hybrid_minus_output_pp": 100 * (means["hybrid"] - means["output"]),
            "bf16": fmean(tasks[t]["bf16"] for t in DISC)})
    return {"budget_denominator": denominator, "complete_model_summaries": complete,
            "incomplete_model_summaries": incomplete, "generative_results": generative}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--results", type=Path, required=True, help="Reference JSON or a new output directory")
    parser.add_argument("--denominator", type=int, default=8)
    parser.add_argument("--out", type=Path)
    args = parser.parse_args()
    write_json(args.out, summarize(load_records(args.results), args.denominator))


if __name__ == "__main__":
    main()

==> anc/test_calibration_comparison.py <==
"""CPU regression checks for calibration comparison, support, and row alignment."""
import copy
import json
from pathlib import Path
import tempfile
import unittest

import numpy as np

import compare_calibration as comparison


class CalibrationComparisonTests(unittest.TestCase):
    def row(self, scores=None, k=7):
        return {"experiment": "budget_sweep", "calibration_dataset": "pope", "metric": "accuracy", "bf16": .8,
            "bits": 2, "model": "qwen2vl", "model_id": "Qwen/Qwen2-VL-2B-Instruct",
                "benchmark": "pope", "quantizer": "minmax", "protected_heads": k,
                "kv_heads_total": 56, "n": 4,
                "scores": scores or {"uniform": .5, "grounding": .55, "output": .7, "hybrid": .73}}

    def compare(self, left, right, denominators=(8,)):
        right = [row | {"calibration_dataset": "mmbench"} for row in right]
        return comparison.compare({"experiment": "budget_sweep", "calibration_dataset": "pope", "records": left},
                                  {"experiment": "budget_sweep", "calibration_dataset": "mmbench", "records": right}, denominators)

    def group(self, result):
        return next(g for g in result["groups"] if (g["base"], g["bits"], g["scope"]) == ("minmax", 2, "six_discriminative"))

    def test_recovery_does_not_imply_positive_grounding_increment(self):
        a = self.row()
        b = self.row({"uniform": .5, "grounding": .55, "output": .71, "hybrid": .69})
        result = self.group(self.compare([a], [b]))["reported_evaluation"]
        self.assertAlmostEqual(result["left"]["hybrid_gain_pp"], 23.)
        self.assertAlmostEqual(result["right"]["hybrid_gain_pp"], 19.)
        self.assertAlmostEqual(result["left"]["grounding_increment_pp"], 3.)
        self.assertAlmostEqual(result["right"]["grounding_increment_pp"], -2.)

    def test_missing_cells_are_explicit_and_support_is_matched(self):
        a, other = self.row(), self.row()
        other["model"] = "qwen25"
        other["model_id"] = "Qwen/Qwen2.5-VL-7B-Instruct"
        other["kv_heads_total"], other["protected_heads"] = 112, 14
        result = self.group(self.compare([a, other], [a]))
        self.assertEqual(result["common_cells"], 1)
        self.assertEqual(result["expected_cells"], 48)
        self.assertEqual(len(result["missing_right"]), 47)
        self.assertFalse(result["complete_grid"])

    def test_budget_mismatch_is_not_compared(self):
        result = self.group(self.compare([self.row(k=7)], [self.row(k=14)]))
        self.assertEqual(result["common_cells"], 0)
        self.assertNotIn("reported_evaluation", result)

    def test_duplicate_reference_cell_is_rejected(self):
        with self.assertRaisesRegex(ValueError, "Duplicate"):
            self.compare([self.row(), self.row()], [self.row()])

    def raw_fixture(self, root, uniform, hybrid, n_attr, cap=768):
        scores = {"uniform": float(np.mean(uniform)), "grounding": float(np.mean(hybrid)),
                  "output": float(np.mean(hybrid)), "hybrid": float(np.mean(hybrid))}
        reference = self.row(scores)
        path = root / "minmax" / "qwen2vl_pope.json"
        path.parent.mkdir(parents=True)
        protected = {}
        for arm in ("g", "qF", "hybrid"):
            protected[arm], protected[arm + "_pc"] = float(np.mean(hybrid)), hybrid
        path.write_text(json.dumps({"model": reference["model_id"], "dataset": "pope", "n_quant": 4,
            "n_attr": n_attr, "n_eval": 2, "arch": {"kv_heads_total": 56},
            "quant_runs": {"b2_k0": {"uniform": scores["uniform"], "uniform_pc": uniform}, "b2_k7": protected}}))
        path.with_suffix(".config.json").write_text(json.dumps({"model_id": reference["model_id"],
            "benchmark": "pope", "quantizer": "minmax", "data_seed": 1234, "image_max_side": cap,
            "n_attr": n_attr, "n_eval": 2, "protect_mode": "kv"}))
        return reference

    def test_shared_rows_use_offsets_not_naive_array_index(self):
        with tempfile.TemporaryDirectory() as temp:
            left, right = Path(temp) / "left", Path(temp) / "right"
            a = self.raw_fixture(left, [1, 0, 1, 0], [1, 1, 1, 0], 2)
            b = self.raw_fixture(right, [0, 1, 1, 0], [0, 1, 1, 0], 0)
            pair, n = comparison.aligned_pair(a, b, left, right, {})
            self.assertEqual(n, 2)
            self.assertEqual(pair[0]["hybrid"], 1.)
            self.assertEqual(pair[1]["hybrid"], .5)
            self.assertEqual(pair[0]["uniform"], pair[1]["uniform"])

    def test_cached_scores_use_explicit_holdout_offset(self):
        with tempfile.TemporaryDirectory() as temp:
            root = Path(temp)
            reference = self.raw_fixture(root, [1, 0, 1, 0], [1, 1, 1, 0], 0)
            path = root / "minmax/qwen2vl_pope.json"
            sidecar = path.with_suffix(".config.json")
            for file in (path, sidecar):
                data = json.loads(file.read_text())
                data.update(calibration_holdout=100, eval_offset=102)
                file.write_text(json.dumps(data))
            reference["eval_offset"] = 102
            arrays, protocol = comparison.load_raw(root, reference, {})
            self.assertEqual(protocol["eval_offset"], 102)
            self.assertEqual(arrays["uniform"].tolist(), [1, 0, 1, 0])
            data = json.loads(path.read_text())
            data["eval_offset"] = 2
            path.write_text(json.dumps(data))
            with self.assertRaisesRegex(ValueError, "evaluation split"):
                comparison.load_raw(root, reference, {})

    def test_corrected_reference_filters_historical_raw_prefix(self):
        with tempfile.TemporaryDirectory() as temp:
            root = Path(temp)
            reference = self.raw_fixture(root, [1, 0, 1, 0], [1, 1, 1, 0], 0)
            reference.update(n=2, eval_offset=4,
                             scores={arm: .5 for arm in comparison.ARMS})
            arrays, protocol = comparison.load_raw(root, reference, {})
            self.assertEqual(protocol["eval_offset"], 4)
            self.assertTrue(all(values.tolist() == [1, 0] for values in arrays.values()))
            with self.assertRaisesRegex(ValueError, "evaluation intervals"):
                comparison.load_raw(root, reference | {"eval_offset": 6}, {})

    def test_preprocessing_mismatch_rejects_alignment(self):
        with tempfile.TemporaryDirectory() as temp:
            left, right = Path(temp) / "left", Path(temp) / "right"
            a = self.raw_fixture(left, [1, 0, 1, 0], [1, 1, 1, 0], 2)
            b = self.raw_fixture(right, [0, 1, 1, 0], [0, 1, 1, 0], 0, cap=336)
            with self.assertRaisesRegex(ValueError, "differ in more than"):
                comparison.aligned_pair(a, b, left, right, {})

    def test_uniform_mismatch_rejects_alignment(self):
        with tempfile.TemporaryDirectory() as temp:
            left, right = Path(temp) / "left", Path(temp) / "right"
            a = self.raw_fixture(left, [1, 0, 1, 0], [1, 1, 1, 0], 2)
            b = self.raw_fixture(right, [0, 1, 0, 0], [0, 1, 1, 0], 0)
            with self.assertRaisesRegex(ValueError, "Uniform predictions differ"):
                comparison.aligned_pair(a, b, left, right, {})

    def test_frozen_reference_distinguishes_minmax_from_kivi(self):
        left = json.loads((comparison.HERE / "reference" / "budget_sweep_pope.json").read_text())
        right = json.loads((comparison.HERE / "reference" / "budget_sweep_mmbench.json").read_text())
        result = comparison.compare(left, right)
        minmax = self.group(result)
        self.assertTrue(minmax["complete_grid"])
        values = minmax["reported_evaluation"]
        self.assertGreater(values["right"]["hybrid_gain_pp"], 12.)
        self.assertGreater(values["left"]["grounding_increment_pp"], 0.)
        self.assertLess(values["right"]["grounding_increment_pp"], -1.)
        kivi = next(g for g in result["groups"] if (g["base"], g["bits"], g["scope"]) == ("kivi", 2, "six_discriminative"))
        self.assertTrue(kivi["complete_grid"])
        self.assertLess(abs(kivi["reported_evaluation"]["hybrid_accuracy_change_pp"]), .1)


if __name__ == "__main__":
    unittest.main()

==> anc/test_numerics.py <==
"""CPU numerical/integration tests; requires inference dependencies, no downloads.

Small random transformers and synthetic examples test the code path, not model
quality or benchmark accuracy. No pretrained weights or CUDA work are used.
"""
from contextlib import redirect_stderr, redirect_stdout
import ast
import io
import json
from pathlib import Path
import tempfile
from types import SimpleNamespace
import unittest
from unittest.mock import patch

import numpy as np
import torch
from transformers import BatchEncoding, LlamaConfig, LlamaForCausalLM

import evaluate as evaluator


class TinyTokenizer:
    eos_token_id = 2

    def __call__(self, text, **kwargs):
        token = {"yes": 7, "no": 8}.get(text, 12 + ord(text[0]) % 10)
        return SimpleNamespace(input_ids=[token])

    def decode(self, tokens, **kwargs):
        return "yes" if len(tokens) and int(tokens[0]) % 2 else "no"


class TinyProcessor:
    tokenizer = TinyTokenizer()
    image_processor = SimpleNamespace()

    def apply_chat_template(self, *args, **kwargs):
        return "synthetic input"

    def __call__(self, **kwargs):
        return BatchEncoding({"input_ids": torch.tensor([[1, 4, 9, 10, 11]]),
                              "attention_mask": torch.ones(1, 5, dtype=torch.long)})


class TinyVisionInterface(torch.nn.Module):
    """Expose the evaluator's interface around a real, randomly initialized LM."""
    def __init__(self):
        super().__init__()
        config = LlamaConfig(vocab_size=48, hidden_size=32, intermediate_size=64,
            num_hidden_layers=2, num_attention_heads=4, num_key_value_heads=2,
            max_position_embeddings=128, bos_token_id=1, eos_token_id=2, pad_token_id=0)
        config._attn_implementation = "eager"
        self.language = LlamaForCausalLM(config).to(dtype=torch.bfloat16)
        self.config = SimpleNamespace(text_config=config, image_token_id=4)

    @property
    def model(self):
        return SimpleNamespace(language_model=self.language.model)

    def forward(self, **kwargs):
        return self.language(**kwargs)

    def generate(self, **kwargs):
        return self.language.generate(**kwargs)


class NumericalTests(unittest.TestCase):
    def test_all_bundled_calibration_vectors_have_valid_geometry(self):
        for path in (Path(__file__).parent / "calibration").rglob("*.npz"):
            with np.load(path, allow_pickle=False) as saved:
                layers, queries, nominal = (int(saved[k]) for k in ("L", "Hq", "Hkv"))
            arrays = evaluator.load_calibration(path, layers, queries, nominal)
            self.assertEqual(arrays["g"].shape, (layers * queries,))

    def test_calibration_rejects_wrong_shapes_missing_controls_and_nonfinite_values(self):
        valid = dict(L=2, Hq=4, Hkv=2, **{name: np.ones(8) for name in ("g", "qf", "qm", "qA", "qS")})
        with tempfile.TemporaryDirectory() as tmp:
            path = Path(tmp) / "vectors.npz"
            np.savez(path, **valid)
            evaluator.load_calibration(path, 2, 4, 2)
            for issue in ("geometry", "shape", "missing", "nan"):
                values = valid.copy()
                if issue == "geometry": values["L"] = 3
                if issue == "shape": values["g"] = np.ones(7)
                if issue == "missing": del values["qA"]
                if issue == "nan": values["qf"] = np.full(8, np.nan)
                np.savez(path, **values)
                with self.assertRaises(ValueError): evaluator.load_calibration(path, 2, 4, 2)

    def test_sliding_window_guard_includes_decode(self):
        evaluator.validate_sequence_length(400, 64, 1024)
        evaluator.validate_sequence_length(1023, 0, 1024)
        with self.assertRaises(ValueError): evaluator.validate_sequence_length(1000, 64, 1024)
        with self.assertRaises(ValueError): evaluator.validate_sequence_length(1024, 0, 1024)

    def test_calibration_holdout_is_independent_of_attribution(self):
        pool = list(range(9000))
        for n_attr in (0, 100):
            attr, probes, evaluation = evaluator.split_examples(pool, n_attr, 8, 999999, 100)
            self.assertEqual(attr, pool[:n_attr])
            self.assertEqual(probes, pool[100:108])
            self.assertEqual(evaluation, pool[108:])
            self.assertEqual(len(evaluation), 8892)
            self.assertEqual(evaluator.split_examples(pool, n_attr, 8, 900, 100)[2], pool[108:1008])
        self.assertEqual(evaluator.split_examples(pool, 0, 8, 1000, 0)[2], pool[8:1008])
        with self.assertRaises(ValueError): evaluator.split_examples(pool, 100, 8, 900, 0)
        with self.assertRaises(ValueError): evaluator.split_examples(pool[:108], 0, 8, 900, 100)

    def test_invalid_cli_is_rejected_before_model_loading(self):
        for extra in (("--bits", "0"), ("--bits", "2", "2"), ("--kq_denom", "0"),
                      ("--Kq", "7"), ("--akvq_frac", "nan"), ("--out", "result.txt"),
                      ("--dataset", "caption"), ("--calib_vecs", "missing-vectors.npz"),
                      ("--calibration_holdout", "-1"), ("--calibration_holdout", "0")):
            with patch("sys.argv", ["evaluate.py", *extra]), \
                 patch.object(evaluator.AutoProcessor, "from_pretrained") as loader, \
                 redirect_stderr(io.StringIO()):
                with self.assertRaises(SystemExit): evaluator.main()
                loader.assert_not_called()

    def test_nonpositive_protected_precision_is_rejected_before_loading(self):
        for bits in (0, -1):
            with self.subTest(bits=bits), \
                 patch("sys.argv", ["evaluate.py", "--protect_bits", str(bits)]), \
                 patch.object(evaluator.AutoProcessor, "from_pretrained") as loader, \
                 redirect_stderr(io.StringIO()):
                with self.assertRaises(SystemExit):
                    evaluator.main()
                loader.assert_not_called()

    def setUp(self):
        torch.manual_seed(23)
        torch.set_num_threads(1)
        self.state = patch.multiple(evaluator, DEV="cpu", G_IMG=None, IMG_MASK=None,
            PROTECT=set(), BITS=2, KV_MODE="both", HKV_GLOBAL=2, KV_OFFSETS=[0],
            IMG_ONLY=True, QUANTIZER="minmax", AKVQ_FRAC=0., AKVQ_HADAMARD=True,
            PROTECT_MODE="kv", PROTECT_BITS=16, RECORD_VIS=False, VIS_A=None, VIS_S=None)
        self.state.start()
        self.addCleanup(self.state.stop)

    def test_quantizer_grids_and_constant_inputs(self):
        x = torch.tensor([[[[-2., -1.1, -.2, 3.], [5., 5., 5., 5.]]]])
        for dtype in (torch.float32, torch.bfloat16):
            for bits in (2, 3, 4):
                value = x.to(dtype)
                result = evaluator.fake_quant_pertoken(value, bits)
                self.assertTrue(torch.isfinite(result).all())
                self.assertTrue(torch.equal(result[..., 1, :], value[..., 1, :]))
                lo, hi = value.amin(-1, keepdim=True), value.amax(-1, keepdim=True)
                scale = (hi - lo).clamp_min(1e-5) / (2 ** bits - 1)
                expected = ((value - lo) / scale).round().clamp(0, 2 ** bits - 1) * scale + lo
                torch.testing.assert_close(result, expected, rtol=0, atol=0)
        value = torch.randn(1, 2, 7, 8)
        lo, hi = value.amin(-2, keepdim=True), value.amax(-2, keepdim=True)
        scale = (hi - lo).clamp_min(1e-5) / 3
        expected = ((value - lo) / scale).round().clamp(0, 3) * scale + lo
        torch.testing.assert_close(evaluator.fake_quant_perchannel(value, 2), expected, rtol=0, atol=0)

    def test_hadamard_preserves_dot_products(self):
        matrix = evaluator.hadamard_matrix(128, torch.device("cpu"))
        torch.testing.assert_close(matrix.T @ matrix, torch.eye(128), atol=1e-6, rtol=1e-6)
        q, k = torch.randn(4, 128), torch.randn(5, 128)
        torch.testing.assert_close((q @ matrix) @ (k @ matrix).T, q @ k.T, atol=1e-5, rtol=1e-5)

    def test_attention_matches_independent_masked_reference(self):
        module = SimpleNamespace(layer_idx=0, num_key_value_groups=2)
        query = torch.randn(1, 4, 3, 8)
        key, value = torch.randn(1, 2, 6, 8), torch.randn(1, 2, 6, 8)
        # Image tokens are interleaved, followed by two generated text tokens.
        evaluator.IMG_MASK = torch.tensor([False, True, False, True])
        image = torch.tensor([False, True, False, True, False, False]).view(1, 1, 6, 1)
        evaluator.KV_OFFSETS = [11]
        evaluator.PROTECT = {12}  # second local KV head, nonzero layer offset
        unprotected = torch.tensor([True, False]).view(1, 2, 1, 1)
        attention_mask = torch.zeros(1, 1, 3, 6)
        attention_mask[:, :, 0, 4:] = -1e9
        for quantizer in ("minmax", "kivi", "akvq"):
            for mode in ("kv", "k", "v"):
                evaluator.QUANTIZER, evaluator.PROTECT_MODE = quantizer, mode
                evaluator.AKVQ_FRAC = .5 if quantizer == "akvq" else 0.
                q, k = query.clone(), key.clone()
                if quantizer == "akvq":
                    rotation = evaluator.hadamard_matrix(8, torch.device("cpu"))
                    q, k = q @ rotation, k @ rotation
                mask_k = image & (unprotected if mode in ("kv", "k") else torch.ones_like(unprotected))
                mask_v = image & (unprotected if mode in ("kv", "v") else torch.ones_like(unprotected))
                if quantizer == "akvq":
                    norms = k.norm(dim=-1).masked_fill(~image.reshape(1, 1, 6), -torch.inf)
                    salient = (norms >= norms.topk(1, dim=-1).values[..., -1:]).unsqueeze(-1)
                    mask_k, mask_v = mask_k & ~salient, mask_v & ~salient
                kq = evaluator.fake_quant_perchannel(k, 2) if quantizer == "kivi" else evaluator.fake_quant_pertoken(k, 2)
                expected_k = torch.where(mask_k, kq, k)
                expected_v = torch.where(mask_v, evaluator.fake_quant_pertoken(value, 2), value)
                rk = torch.repeat_interleave(expected_k, 2, dim=1)
                rv = torch.repeat_interleave(expected_v, 2, dim=1)
                weights = torch.softmax(q @ rk.transpose(-1, -2) / np.sqrt(8) + attention_mask, dim=-1)
                expected = (weights @ rv).transpose(1, 2).contiguous()
                got, got_weights = evaluator.quant_attention_forward(module, query, key, value, attention_mask, 1 / np.sqrt(8))
                torch.testing.assert_close(got, expected, atol=1e-6, rtol=1e-6)
                torch.testing.assert_close(got_weights, weights, atol=1e-6, rtol=1e-6)

    def test_all_heads_protected_matches_unquantized_attention(self):
        module = SimpleNamespace(layer_idx=0, num_key_value_groups=2)
        q, k, v = torch.randn(1, 4, 5, 8), torch.randn(1, 2, 5, 8), torch.randn(1, 2, 5, 8)
        evaluator.IMG_MASK = torch.tensor([False, True, True, False, False])
        evaluator.PROTECT = {0, 1}
        output, weights = evaluator.quant_attention_forward(module, q, k, v, None, .5)
        baseline, base_weights = evaluator.gated_attention_forward(module, q, k, v, None, .5)
        torch.testing.assert_close(output, baseline, rtol=0, atol=0)
        torch.testing.assert_close(weights, base_weights, rtol=0, atol=0)

    def test_image_gate_gradients_are_nonzero_and_finite(self):
        module = SimpleNamespace(layer_idx=0, num_key_value_groups=2)
        evaluator.G_IMG = [torch.ones(4, requires_grad=True)]
        evaluator.IMG_MASK = torch.tensor([False, True, False, True])
        q, k, v = torch.randn(1, 4, 4, 8), torch.randn(1, 2, 4, 8), torch.randn(1, 2, 4, 8)
        output, _ = evaluator.gated_attention_forward(module, q, k, v, None, .5)
        output.square().sum().backward()
        self.assertTrue(torch.isfinite(evaluator.G_IMG[0].grad).all())
        self.assertGreater(float(evaluator.G_IMG[0].grad.abs().sum()), 0)

    def test_output_gates_support_heterogeneous_head_widths(self):
        projections = [torch.nn.Linear(16, 12, bias=False), torch.nn.Linear(32, 12, bias=False)]
        layers = [SimpleNamespace(self_attn=SimpleNamespace(o_proj=p)) for p in projections]
        gates = evaluator.OutGates(layers, Hq=4, hidden=16)
        gates.record = True
        loss = sum(p(torch.randn(1, 3, width)).square().sum() for p, width in zip(projections, (16, 32)))
        loss.backward()
        self.assertEqual(gates.grads().shape, (2, 4))
        self.assertTrue(np.isfinite(gates.grads()).all())
        self.assertTrue((gates.mag > 0).all())
        for handle in gates.handles:
            handle.remove()

    def test_discriminative_candidate_scoring(self):
        # Exercise the actual nested scorer without loading a pretrained model.
        source = ast.parse(Path(evaluator.__file__).read_text())
        main = next(node for node in source.body if isinstance(node, ast.FunctionDef) and node.name == "main")
        scorer = next(node for node in main.body if isinstance(node, ast.FunctionDef) and node.name == "score")
        namespace = {"torch": torch}
        exec(compile(ast.Module(body=[scorer], type_ignores=[]), "candidate_scorer", "exec"), namespace)
        score = namespace["score"]
        logits = torch.tensor([100., 2., 3., -1.])
        self.assertEqual(score(logits, {"cand_toks": [1, 2], "answer_tok": 2}), 1)
        self.assertEqual(score(logits, {"cand_toks": [1, 2], "answer_tok": 1}), 0)
        self.assertEqual(score(logits, {"cand_toks": [1, 3], "answer_tok": 1}), 1)
        logits[1] = logits[2]
        self.assertEqual(score(logits, {"cand_toks": [1, 2], "answer_tok": 1}), 1)
        self.assertEqual(score(logits, {"cand_toks": [2, 1], "answer_tok": 2}), 1)

    def test_textvqa_normalization_and_soft_credit(self):
        self.assertEqual(evaluator.vqa_norm("  The CAT!\nignored  "), "cat")
        self.assertEqual(evaluator.vqa_norm("An apple, a pear; the fruit."), "apple pear fruit")
        self.assertEqual(evaluator.vqa_norm("cat\t  dog"), "cat dog")
        self.assertEqual(evaluator.vqa_acc("The cat!", ["cat"] * 3), 1.)
        self.assertEqual(evaluator.vqa_acc("cat", ["a cat"]), 1 / 3)
        self.assertEqual(evaluator.vqa_acc("cat", ["cat"] * 2), 2 / 3)
        self.assertEqual(evaluator.vqa_acc("cat", ["cat"] * 10), 1.)
        self.assertEqual(evaluator.vqa_acc("", ["cat"] * 3), 0.)
        self.assertEqual(evaluator.vqa_acc("The!", ["the"] * 3), 0.)
        self.assertEqual(evaluator.vqa_acc("cat", []), 0.)

    def test_textvqa_fallback_only_without_exact_matches(self):
        self.assertEqual(evaluator.vqa_acc("cat", ["black cat"] * 3), 1.)
        self.assertEqual(evaluator.vqa_acc("black cat", ["cat"] * 3), 1.)
        self.assertEqual(evaluator.vqa_acc("cat", ["cat", "black cat", "black cat"]), 1 / 3)
        self.assertEqual(evaluator.vqa_acc("cat", ["caterpillar"] * 3), 0.)
        self.assertEqual(evaluator.vqa_acc("black cat", ["a black cat sleeps"] * 3), 0.)
        self.assertEqual(evaluator.vqa_acc("cat", ["", "the", "dog"]), 0.)

    def test_caption_whitespace_rouge_and_empty_sequences(self):
        self.assertEqual(evaluator.rouge_l("a b c", "a b c"), 1.)
        self.assertEqual(evaluator.rouge_l("", "a b c"), 0.)
        self.assertEqual(evaluator.rouge_l("a b c", ""), 0.)
        self.assertEqual(evaluator.rouge_l("", ""), 0.)
        self.assertEqual(evaluator.rouge_l("a b", "a c"), .5)
        self.assertEqual(evaluator.rouge_l("a\t b", "a b"), 1.)
        self.assertEqual(evaluator.rouge_l("Cat", "cat"), 0.)
        self.assertEqual(evaluator.rouge_l("cat!", "cat"), 0.)
        self.assertAlmostEqual(evaluator.rouge_l("a b c", "a c"), .8)
        self.assertEqual(evaluator.rouge_l("a b", "b a"), .5)

    def run_evaluator(self, directory, dataset, extra=()):
        output = Path(directory) / f"{dataset}.json"
        model = TinyVisionInterface()
        def data(n, name):
            if name in ("textvqa", "caption"):
                return [{"image": None, "question": "synthetic", "suffix": "", "kind": "gen_short" if name == "textvqa" else "gen_long",
                         "answers": ["yes", "yes", "no"], "answer": None, "letter": None, "letters": None} for _ in range(n)]
            return [{"image": None, "question": "synthetic", "suffix": "", "kind": "yesno",
                     "answer": "yes" if i % 2 else "no", "letter": None, "letters": ["A", "B"]} for i in range(n)]
        argv = ["evaluate.py", "--model", "synthetic", "--dataset", dataset, "--n_attr", "2",
                "--n_eval", "2", "--n_quant", "3", "--n_rand", "2", "--Kknock", "1", "2",
                "--bits", "2", "3", "--Kq", "0", "1", "--percase", "1", "--out", str(output), *extra]
        with patch.object(evaluator.AutoProcessor, "from_pretrained", return_value=TinyProcessor()), \
             patch.object(evaluator.AutoModelForImageTextToText, "from_pretrained", return_value=model), \
             patch.object(evaluator, "load_data", side_effect=data), \
             patch("sys.argv", argv), redirect_stdout(io.StringIO()), redirect_stderr(io.StringIO()):
            evaluator.main()
        result = json.loads(output.read_text())
        self.assertEqual(result["n_quant"], 3)
        self.assertEqual(result["eval_offset"], result["calibration_holdout"] + result["n_eval"])
        runs = result.get("quant_runs") or result.get("gen_runs")
        self.assertEqual(set(runs), {"b2_k0", "b2_k1", "b3_k0", "b3_k1"})
        for row in runs.values():
            for key, values in row.items():
                if key.endswith("_pc"):
                    self.assertEqual(len(values), 3)
                    self.assertTrue(np.isfinite(values).all())
                    self.assertAlmostEqual(float(np.mean(values)), row[key[:-3]])
            if "random_trials" in row:
                self.assertEqual(len(row["random_trials"]), 2)
                for trial in row["random_trials"]:
                    self.assertEqual(len(trial["pc"]), 3)
                    self.assertAlmostEqual(float(np.mean(trial["pc"])), trial["score"])
        return output

    def test_evaluator_attribution_and_discriminative_paths(self):
        with tempfile.TemporaryDirectory() as directory:
            output = self.run_evaluator(directory, "pope")
            with np.load(output.with_name("pope_vecs.npz"), allow_pickle=False) as arrays:
                for name in ("g", "qf", "g_kv", "qf_kv", "hyb_kv"):
                    self.assertTrue(np.isfinite(arrays[name]).all())
                self.assertGreater(float(arrays["g"].sum()), 0.)
                self.assertGreater(float(arrays["qf"].sum()), 0.)

    def test_evaluator_frozen_scores_and_generation_paths(self):
        with tempfile.TemporaryDirectory() as directory:
            output = self.run_evaluator(directory, "pope")
            vectors = output.with_name("pope_vecs.npz")
            for dataset in ("textvqa", "caption"):
                generated = self.run_evaluator(directory, dataset, ["--calib_vecs", str(vectors), "--n_attr", "0"])
                result = json.loads(generated.read_text())
                if dataset == "caption":
                    self.assertEqual(result["metric"], "rougeL_vs_bf16")
                    self.assertEqual(result["fp16_gen"], 1.)
                    self.assertEqual(result["max_new"], 64)
                    self.assertEqual(result["cider_metric"], "cider_d_vs_human")
                else:
                    self.assertEqual(result["metric"], "vqa_acc")
                    self.assertLess(result["fp16_gen"], 1.)  # Fixture has at most two matching answers.
                    self.assertEqual(result["max_new"], 12)

    def test_evaluator_cached_calibration_uses_reserved_prefix(self):
        with tempfile.TemporaryDirectory() as directory:
            output = self.run_evaluator(directory, "pope")
            vectors = output.with_name("pope_vecs.npz")
            cached = self.run_evaluator(directory, "pope", ["--calib_vecs", str(vectors),
                                        "--n_attr", "0", "--calibration_holdout", "2"])
            result = json.loads(cached.read_text())
            self.assertEqual((result["n_attr"], result["calibration_holdout"], result["eval_offset"]), (0, 2, 4))

    def test_cpu_checks_do_not_initialize_cuda(self):
        self.assertFalse(torch.cuda.is_initialized())


if __name__ == "__main__":
    unittest.main()

==> anc/test_release.py <==
"""CPU-only checks for the anonymous artifact; no model loads or inference."""
import copy
import json
from pathlib import Path
import shutil
import subprocess
import sys
import tempfile
import unittest
from contextlib import redirect_stdout
import io
from unittest.mock import patch
import zipfile

import numpy as np

import build_archive
import bootstrap_intervals as bootstrap
import memory_estimates
import render_capped_tables as capped
import run_grid
from results_io import load_records, validate_raw, validate_records
from summarize_results import summarize

HERE = Path(__file__).resolve().parent


class ArtifactTests(unittest.TestCase):
    @staticmethod
    def split_metadata(metadata):
        return {k: metadata[k] for k in ("n_attr", "n_eval", "calibration_holdout", "eval_offset")}

    def raw_example(self):
        metadata = run_grid.make_unit("full_kv", "qwen2vl", [2], self.options())["jobs"][0]["metadata"]
        row = {a: .5 for a in ("g", "qF", "qM", "qA", "qS", "hybrid")}
        row.update({a + "_pc": [1, 0] for a in list(row)})
        row.update(random=.5, random_std=0., random_max=.5)
        data = {"model": metadata["model_id"], "dataset": "pope", "n_quant": 2,
            **self.split_metadata(metadata),
                "fp16_quant": .5, "arch": {"kv_heads_total": 56}, "quant_runs": {
                    "b2_k0": {"uniform": .5, "uniform_pc": [1, 0]}, "b2_k7": row}}
        return data, metadata

    def test_raw_validation_rejects_partial_or_corrupt_results(self):
        original, metadata = self.raw_example()
        validate_raw(original, metadata)
        for issue in ("missing_uniform", "missing_protected", "extra_bit", "missing_array", "nonbinary", "nan", "wrong_mean", "missing_bf16"):
            with self.subTest(issue=issue):
                data = copy.deepcopy(original)
                if issue == "missing_uniform": del data["quant_runs"]["b2_k0"]
                if issue == "missing_protected": del data["quant_runs"]["b2_k7"]
                if issue == "extra_bit": data["quant_runs"]["b3_k0"] = data["quant_runs"]["b2_k0"]
                if issue == "missing_array": del data["quant_runs"]["b2_k7"]["hybrid_pc"]
                if issue == "nonbinary": data["quant_runs"]["b2_k7"]["hybrid_pc"] = [.5, .5]
                if issue == "nan": data["quant_runs"]["b2_k7"]["hybrid"] = float("nan")
                if issue == "wrong_mean": data["quant_runs"]["b2_k7"]["hybrid"] = .9
                if issue == "missing_bf16": del data["fp16_quant"]
                with self.assertRaises(ValueError): validate_raw(data, metadata)

    def test_reference_validation_rejects_wrong_scope_metrics_and_duplicates(self):
        document = json.loads((HERE / "reference" / "full_kv.json").read_text())
        original = next(r for r in document["records"] if r["benchmark"] == "pope")
        for field, value in (("experiment", "keys_only"), ("calibration_dataset", "mmbench"),
                             ("model_id", "incorrect"), ("metric", "vqa_acc"),
                             ("n", 0), ("n", 8992), ("eval_offset", 8),
                             ("bf16", float("nan")), ("protected_heads", 999999)):
            with self.subTest(field=field):
                row = original | {field: value}
                with self.assertRaises(ValueError): validate_records([row], document)
        with self.assertRaisesRegex(ValueError, "Duplicate"):
            validate_records([original, original], document)

    def test_entire_missing_base_and_precision_are_reported(self):
        records = [r for r in load_records(HERE / "reference" / "full_kv.json")
                   if r["bits"] == 2 and r["quantizer"] == "minmax"]
        result = summarize(records)
        self.assertEqual(len(result["complete_model_summaries"]), 8)
        self.assertEqual(len(result["incomplete_model_summaries"]), 40)

    def test_scheduler_metadata_records_code_identity(self):
        _, metadata = self.raw_example()
        for key in ("evaluator_sha256", "experiment_config_sha256"):
            self.assertRegex(metadata[key], r"^[0-9a-f]{64}$")

    def test_raw_split_must_match_sidecar(self):
        original, metadata = self.raw_example()
        for key, value in (("eval_offset", 8), ("calibration_holdout", 0), ("n_attr", 100)):
            with self.subTest(field=key), self.assertRaisesRegex(ValueError, "evaluation splits"):
                validate_raw(original | {key: value}, metadata)
        legacy = original.copy()
        del legacy["calibration_holdout"]
        with self.assertRaisesRegex(ValueError, "evaluation splits"):
            validate_raw(legacy, metadata)

    def test_random_trial_predictions_match_summaries(self):
        data, metadata = self.raw_example()
        row = data["quant_runs"]["b2_k7"]
        row["random_trials"] = [{"score": .5, "pc": [1, 0], "protected_heads": list(range(7))}
                                for _ in range(metadata["random_trials"])]
        validate_raw(data, metadata)
        row["random_trials"][0]["pc"] = [0, 0]
        with self.assertRaisesRegex(ValueError, "random trial"):
            validate_raw(data, metadata)

    def test_all_reference_documents_validate(self):
        for name in ("full_kv", "keys_only", "budget_sweep_pope", "budget_sweep_mmbench"):
            with self.subTest(reference=name):
                self.assertTrue(load_records(HERE / "reference" / f"{name}.json"))

    def test_corrected_capped_random_is_not_partially_averaged(self):
        records = load_records(HERE / "reference" / "budget_sweep_pope.json")
        result = summarize(records)
        self.assertEqual(len(result["complete_model_summaries"]), 72)
        for row in result["complete_model_summaries"]:
            self.assertIsNone(row["mean_scores"]["random"])
            self.assertIsNone(row["gain_over_uniform_pp"]["random"])
            self.assertEqual(row["unavailable_arms"], ["random"])
        broken = copy.deepcopy(records)
        row = next(r for r in broken if r["benchmark"] == "pope"
               and r["protected_heads"] == round(r["kv_heads_total"] / 8))
        row["unavailable_arms"] = []
        with self.assertRaisesRegex(ValueError, "Missing score cannot be averaged"):
            summarize(broken)

    def test_all_references_use_corrected_holdout_counts(self):
        full_counts = {"pope": 8892, "mme": 2366, "mmbench": 4321,
                       "scienceqa": 2009, "mmmu": 839, "seed": 14225,
                       "textvqa": 1000, "caption": 200}
        for name in ("full_kv", "keys_only", "budget_sweep_pope", "budget_sweep_mmbench"):
            doc = json.loads((HERE / "reference" / f"{name}.json").read_text())
            self.assertEqual(doc["holdout_protocol"], "corrected_question_holdouts_v1")
            for row in doc["records"]:
                task, calibration, profile = row["benchmark"], row["calibration_dataset"], row["experiment"]
                expected = full_counts[task]
                if profile == "budget_sweep":
                    expected = 200 if task in ("textvqa", "caption") else 900 if task == calibration else 839 if task == "mmmu" else 1000
                self.assertEqual(row["n"], expected)
                self.assertEqual(row["eval_offset"], 108 if task == calibration else 8)
                unavailable = task == calibration and (profile == "budget_sweep" or row["quantizer"] != "minmax")
                self.assertEqual(row["unavailable_arms"], ["random"] if unavailable else [])
                if unavailable:
                    self.assertIsNone(row["scores"]["random"])
                    if "random_std" in row:
                        self.assertIsNone(row["random_std"])

    def test_full_references_and_secondary_statistics_agree(self):
        full = json.loads((HERE / "reference/full_kv.json").read_text())
        keys = json.loads((HERE / "reference/keys_only.json").read_text())
        ci = json.loads((HERE / "reference/confidence_intervals.json").read_text())
        identity = lambda r: (r["experiment"], r["bits"], r["model"], r["benchmark"], r["quantizer"])
        records = {identity(r): r for doc in (full, keys) for r in doc["records"]}
        self.assertEqual(len(full["pointwise_gains"]), 288)
        self.assertEqual(len(full["cross_base_comparisons"]), 96)
        for row in full["pointwise_gains"]:
            self.assertIn(row["quantizer"], run_grid.CONFIG["quantizers"])
            ref = records[identity(row | {"experiment": "full_kv"})]
            self.assertAlmostEqual(row["hybrid_minus_uniform"], ref["scores"]["hybrid"] - ref["scores"]["uniform"], delta=.001500001)
        self.assertEqual(len({(r["bits"], r["model"], r["benchmark"], r["quantizer"]) for r in full["pointwise_gains"]}), 288)
        for row in ci["paired_intervals"]:
            ref = records[identity(row)]
            self.assertEqual(row["n"], ref["n"])
            for name, baseline in (("hybrid_minus_uniform", "uniform"), ("hybrid_minus_output", "output")):
                values = row[name]
                self.assertLessEqual(values["ci_low"], values["mean"])
                self.assertLessEqual(values["mean"], values["ci_high"])
                self.assertAlmostEqual(values["mean"], ref["scores"]["hybrid"] - ref["scores"][baseline], delta=.001500001)
            if row["benchmark"] == "pope":
                self.assertEqual((row["n"], row["eval_offset"], row["images"]), (8892, 108, 500))
        for row in ci["per_arm_intervals"]:
            ref = records[identity(row)]
            self.assertEqual(row["n"], ref["n"])
            self.assertEqual(row["mean"], ref["scores"][row["arm"]])
        for name in ("full_kv", "keys_only"):
            summary = summarize(load_records(HERE / "reference" / f"{name}.json"))
            for row in summary["complete_model_summaries"]:
                self.assertEqual(row["unavailable_arms"], [] if row["quantizer"] == "minmax" else ["random"])

    def test_published_seed_task_is_bootstrap_supported(self):
        self.assertEqual(set(bootstrap.TASKS), set(run_grid.CONFIG["benchmarks"]) - {"textvqa", "caption"})

    def test_archive_limit_is_enforced_without_writing_output(self):
        with tempfile.TemporaryDirectory() as tmp, patch.object(build_archive, "MAX_BYTES", 100):
            path = Path(tmp) / "too_large.zip"
            with self.assertRaisesRegex(ValueError, "100 MB"): build_archive.build(path)
            self.assertFalse(path.exists())

    def test_documentation_links_must_be_staged(self):
        with tempfile.TemporaryDirectory() as tmp:
            root = Path(tmp) / "stage"
            shutil.copytree(HERE, root)
            extra = root / "local_notes.txt"
            extra.write_text("not part of the submission")
            with (root / "README.md").open("a") as handle:
                handle.write("\n[Local](local_notes.txt)\n")
            with self.assertRaisesRegex(ValueError, "unstaged"): build_archive.validate(root)

    def test_archive_rejects_parent_directory_symlinks(self):
        with tempfile.TemporaryDirectory() as tmp:
            root = Path(tmp) / "stage"
            shutil.copytree(HERE, root)
            references = root / "reference"
            moved = Path(tmp) / "outside"
            references.rename(moved)
            references.symlink_to(moved, target_is_directory=True)
            with self.assertRaisesRegex(ValueError, "regular file"): build_archive.validate(root)

    def test_archive_roundtrip_verification_rejects_extra_content(self):
        with tempfile.TemporaryDirectory() as tmp:
            root = Path(tmp) / "stage"
            shutil.copytree(HERE, root)
            archive = Path(tmp) / "review.zip"
            with redirect_stdout(io.StringIO()): build_archive.build(archive, root)
            self.assertLess(build_archive.verify_archive(archive)["bytes"], 100_000_000)
            with zipfile.ZipFile(archive, "a") as z:
                z.writestr("unexpected.txt", "not reviewed")
            with self.assertRaises(ValueError): build_archive.verify_archive(archive)

    def options(self, profile="full_kv", extra=()):
        return run_grid.parser_for(profile).parse_args([
            "--models", "qwen2vl", "--datasets", "pope", "--quantizers", "minmax", *extra])

    def test_staged_files_validate(self):
        entries = build_archive.validate(HERE)
        self.assertEqual(sum(e["path"].endswith(".npz") for e in entries), 40)
        self.assertTrue(all(not Path(e["path"]).is_absolute() for e in entries))

    def test_archive_excludes_local_metadata_and_is_reproducible(self):
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory) / "stage"
            for path in build_archive.staged_paths(HERE):
                destination = root / path.relative_to(HERE)
                destination.parent.mkdir(parents=True, exist_ok=True)
                shutil.copyfile(path, destination)
            for name in (".git/config", "__pycache__/evaluate.cpython-312.pyc", "outputs/run.log"):
                path = root / name
                path.parent.mkdir(parents=True, exist_ok=True)
                path.write_text("local-only metadata")
            outputs = [Path(directory) / name for name in ("first.zip", "second.zip")]
            with redirect_stdout(io.StringIO()):
                for output in outputs:
                    build_archive.build(output, root)
            self.assertEqual(outputs[0].read_bytes(), outputs[1].read_bytes())
            entries = build_archive.validate(root)
            with zipfile.ZipFile(outputs[0]) as archive:
                expected = {"headguard_review/" + entry["path"] for entry in entries}
                expected.add("headguard_review/MANIFEST.json")
                self.assertEqual(set(archive.namelist()), expected)
                self.assertEqual(len(archive.namelist()), len(expected))
                self.assertIsNone(archive.testzip())
                self.assertEqual(archive.comment, b"")
                for info in archive.infolist():
                    self.assertEqual(info.date_time, (1980, 1, 1, 0, 0, 0))
                    self.assertEqual(info.comment, b"")
                    self.assertEqual(info.extra, b"")
                    self.assertEqual(info.external_attr >> 16, 0o100644)
                    self.assertEqual(archive.read(info), (root / info.filename.split("/", 1)[1]).read_bytes())

    def test_all_profiles_have_frozen_vectors(self):
        for profile, setting in run_grid.CONFIG["profiles"].items():
            for calibration in setting["calibrations"]:
                args = run_grid.parser_for(profile).parse_args(["--calibration", calibration])
                units = [run_grid.make_unit(profile, m, bits, args)
                         for bits in setting["precision_groups"] for m in args.models]
                self.assertEqual(sum(len(u["jobs"]) for u in units), 384 if profile == "full_kv" else 192)
                self.assertTrue(all(job["vectors"].is_file() for u in units for job in u["jobs"]))

    def test_default_is_dry_run(self):
        self.assertFalse(self.options().execute)
        with tempfile.TemporaryDirectory() as tmp:
            out = Path(tmp) / "not_created"
            for script in ("run_full_kv.py", "run_keys_only.py", "run_budget_sweep.py"):
                result = subprocess.run([sys.executable, "-B", str(HERE / script), "--models", "qwen2vl",
                    "--datasets", "pope", "--quantizers", "minmax", "--output-root", str(out)],
                    cwd=tmp, text=True, capture_output=True, check=True)
                self.assertIn("no inference or output writes", result.stdout)
            self.assertFalse(out.exists())

    def test_protocol_modes_and_budgets(self):
        for profile, mode in (("full_kv", "kv"), ("keys_only", "k"), ("budget_sweep", "kv")):
            args = self.options(profile)
            bits = run_grid.CONFIG["profiles"][profile]["precision_groups"][0]
            job = run_grid.make_unit(profile, "qwen2vl", bits, args)["jobs"][0]
            self.assertEqual(job["metadata"]["protect_mode"], mode)
            self.assertEqual(job["metadata"]["eval_offset"], 108)
            self.assertEqual(job["metadata"]["data_seed"], 1234)
            self.assertIn("--kq_denom", job["argv"])
            self.assertEqual(round(56 / 8), 7)
            self.assertEqual(round(112 / 8), 14)
            self.assertEqual(round(328 / 8), 41)

    def test_all_bases_reserve_calibration_when_scores_are_reused(self):
        for profile, setting in run_grid.CONFIG["profiles"].items():
            for calibration in setting["calibrations"]:
                for recalibrate in (False, True):
                    args = run_grid.parser_for(profile).parse_args([
                        "--models", "qwen2vl", "--datasets", "pope", "mmbench", "textvqa",
                        "--calibration", calibration, *(["--recalibrate"] if recalibrate else [])])
                    jobs = run_grid.make_unit(profile, "qwen2vl", setting["precision_groups"][0], args)["jobs"]
                    for job in jobs:
                        meta = job["metadata"]; calibrating = meta["benchmark"] == calibration
                        self.assertEqual(meta["calibration_holdout"], 100 if calibrating else 0)
                        self.assertEqual(meta["eval_offset"], 108 if calibrating else 8)
                        self.assertEqual(meta["n_attr"], 100 if recalibrate and calibrating and meta["quantizer"] == "minmax" else 0)
                        self.assertEqual(job["argv"][job["argv"].index("--calibration_holdout") + 1], str(meta["calibration_holdout"]))
                        if calibrating and profile == "budget_sweep":
                            self.assertEqual(meta["n_quant_cap"], 900)

    def test_generation_caps_and_holdout(self):
        args = self.options(extra=("--datasets", "textvqa", "caption", "--quantizers", "akvq"))
        jobs = run_grid.make_unit("full_kv", "qwen2vl", [2], args)["jobs"]
        self.assertEqual([job["metadata"]["n_quant_cap"] for job in jobs], [1000, 200])
        self.assertEqual([job["metadata"]["eval_offset"] for job in jobs], [8, 8])
        self.assertTrue(all("--akvq_hadamard" in job["argv"] for job in jobs))

    def test_alternative_calibration_offset(self):
        args = self.options("budget_sweep", ("--calibration", "mmbench", "--datasets", "pope", "mmbench"))
        jobs = run_grid.make_unit("budget_sweep", "qwen2vl", [2, 3, 4], args)["jobs"]
        self.assertEqual(jobs[0]["metadata"]["benchmark"], "mmbench")
        self.assertEqual(jobs[0]["metadata"]["eval_offset"], 108)
        self.assertEqual(jobs[1]["metadata"]["eval_offset"], 8)

    def test_recalibration_precedes_transfer(self):
        args = self.options(extra=("--datasets", "textvqa", "--recalibrate"))
        jobs = run_grid.make_unit("full_kv", "qwen2vl", [2], args)["jobs"]
        self.assertEqual(jobs[0]["metadata"]["benchmark"], "pope")
        self.assertIsNone(jobs[0]["vectors"])
        self.assertNotIn("--calib_vecs", jobs[0]["argv"])
        self.assertTrue(jobs[1]["vectors"].name.endswith("_vecs.npz"))

    def test_incomplete_and_wrong_protocol_are_not_resumable(self):
        with tempfile.TemporaryDirectory() as tmp:
            args = self.options(extra=("--output-root", tmp))
            job = run_grid.make_unit("full_kv", "qwen2vl", [2], args)["jobs"][0]
            output = job["output"]
            output.parent.mkdir(parents=True)
            run_grid.config_path(output).write_text(json.dumps(job["metadata"]))
            arms = {a + "_pc": [1, 0] for a in ("g", "qF", "qM", "qA", "qS", "hybrid")}
            arms.update({a: .5 for a in ("g", "qF", "qM", "qA", "qS", "hybrid")})
            arms.update(random=0.5, random_std=0., random_max=0.5)

            data = {"model": job["metadata"]["model_id"], "dataset": "pope",
                    **self.split_metadata(job["metadata"]),
                    "n_quant": 2, "fp16_quant": .5, "arch": {"kv_heads_total": 56}, "quant_runs": {
                "b2_k0": {"uniform": 0., "uniform_pc": [0, 0]}, "b2_k7": arms}}
            output.write_text(json.dumps(data))
            self.assertTrue(run_grid.valid(job))
            data["dataset"] = "mme"
            output.write_text(json.dumps(data))
            self.assertFalse(run_grid.valid(job), "Wrong-task scores must never be resumed as the requested task")
            data["dataset"] = "pope"
            del arms["hybrid_pc"]
            output.write_text(json.dumps(data))
            self.assertFalse(run_grid.valid(job))

            changed = job["metadata"] | {"protect_mode": "k"}
            run_grid.config_path(output).write_text(json.dumps(changed))
            self.assertFalse(run_grid.valid(job))

    def test_scheduler_execution_and_resume(self):
        with tempfile.TemporaryDirectory() as tmp:
            args = self.options(extra=("--output-root", tmp))
            unit = run_grid.make_unit("full_kv", "qwen2vl", [2], args)
            job = unit["jobs"][0]
            def evaluate_fixture(argv, **kwargs):
                # Exercise scheduler I/O and resume semantics, not model quality.
                row = {a: .5 for a in ("g", "qF", "qM", "qA", "qS", "hybrid")}
                row.update({a + "_pc": [1, 0] for a in list(row)})
                row.update(random=.5, random_std=0., random_max=.5)
                job["output"].write_text(json.dumps({"model": job["metadata"]["model_id"], "dataset": "pope",
                    **self.split_metadata(job["metadata"]),
                    "n_quant": 2, "fp16_quant": .5, "arch": {"kv_heads_total": 56}, "quant_runs": {
                    "b2_k0": {"uniform": .5, "uniform_pc": [1, 0]}, "b2_k7": row}}))
                self.assertEqual(kwargs["env"]["CUDA_VISIBLE_DEVICES"], "0")
                self.assertTrue(kwargs["check"])
            with patch.object(run_grid.subprocess, "run", side_effect=evaluate_fixture) as run, redirect_stdout(io.StringIO()):
                run_grid.execute_unit(unit, "0", args)
                self.assertTrue(run_grid.valid(job))
                run_grid.execute_unit(unit, "0", args)
                self.assertEqual(run.call_count, 1)
            self.assertFalse((unit["root"] / ".qwen2vl.lock").exists())

    def test_scheduler_failure_cleans_lock_without_success_marker(self):
        with tempfile.TemporaryDirectory() as tmp:
            args = self.options(extra=("--output-root", tmp))
            unit = run_grid.make_unit("full_kv", "qwen2vl", [2], args)
            with patch.object(run_grid.subprocess, "run", side_effect=subprocess.CalledProcessError(1, "fixture")):
                with self.assertRaises(subprocess.CalledProcessError):
                    run_grid.execute_unit(unit, "0", args)
            self.assertFalse((unit["root"] / ".qwen2vl.lock").exists())
            self.assertFalse(run_grid.config_path(unit["jobs"][0]["output"]).exists())

    def test_scheduler_rejects_existing_unit_lock(self):
        with tempfile.TemporaryDirectory() as tmp:
            args = self.options(extra=("--output-root", tmp))
            unit = run_grid.make_unit("full_kv", "qwen2vl", [2], args)
            unit["root"].mkdir(parents=True)
            (unit["root"] / ".qwen2vl.lock").touch()
            with patch.object(run_grid.subprocess, "run") as run:
                with self.assertRaisesRegex(RuntimeError, "locked"):
                    run_grid.execute_unit(unit, "0", args)
                run.assert_not_called()

    def test_calibration_contents_are_numeric(self):
        for path in (HERE / "calibration").rglob("*.npz"):
            with np.load(path, allow_pickle=False) as arrays:
                total = run_grid.CONFIG["models"][path.stem]["kv_heads"]
                self.assertEqual(arrays["hyb_kv"].shape, (total,))
                for values in arrays.values():
                    self.assertIn(values.dtype.kind, "biuf")
                    self.assertTrue(np.isfinite(values).all())

    def test_reference_coverage_is_explicit(self):
        for name, expected in (("full_kv", 384), ("keys_only", 192),
                               ("budget_sweep_pope", 2304), ("budget_sweep_mmbench", 2304)):
            data = json.loads((HERE / "reference" / f"{name}.json").read_text())
            coverage = data["coverage"]
            self.assertEqual(coverage["expected_records"], expected)
            self.assertEqual(coverage["available_records"], len(data["records"]))
            self.assertEqual(coverage["available_records"] + len(coverage["missing_records"]), expected)
            self.assertEqual(coverage["missing_records"], [])

    def test_full_kv_reference_summary(self):
        result = summarize(load_records(HERE / "reference/full_kv.json"))
        self.assertEqual(len(result["complete_model_summaries"]), 48)
        self.assertEqual(result["incomplete_model_summaries"], [])
        selected = [r for r in result["complete_model_summaries"] if r["bits"] == 2 and r["quantizer"] == "minmax"]
        gain = np.mean([r["gain_over_uniform_pp"]["hybrid"] for r in selected])
        self.assertAlmostEqual(gain, 14.37, delta=0.01)

    def test_missing_tasks_are_not_silently_averaged(self):
        records = load_records(HERE / "reference/full_kv.json")
        removed = records.pop(next(i for i, row in enumerate(records) if row["benchmark"] == "pope"))
        result = summarize(records)
        self.assertTrue(any(removed["benchmark"] in row["missing_tasks"] for row in result["incomplete_model_summaries"]))

    def test_entire_missing_model_is_reported(self):
        records = [r for r in load_records(HERE / "reference/full_kv.json") if r["model"] != "qwen25"]
        result = summarize(records)
        missing = [r for r in result["incomplete_model_summaries"] if r["model"] == "qwen25"]
        self.assertEqual(len(missing), 6)
        self.assertTrue(all(len(r["missing_tasks"]) == 6 for r in missing))

    def test_pope_metadata_failure_is_not_a_fallback(self):
        metadata = {"benchmark": "pope", "data_seed": 1234, "eval_offset": 108}
        with patch.object(bootstrap, "read_raw_cells", return_value=[({"n_quant": 10}, metadata)]), \
             patch.object(bootstrap, "pope_images", side_effect=ValueError("metadata unavailable")), \
             patch.object(sys, "argv", ["bootstrap_intervals.py", "--results", "unused", "--resamples", "1000"]):
            with self.assertRaisesRegex(ValueError, "metadata unavailable"):
                bootstrap.main()

    def test_raw_analysis_pipeline(self):
        with tempfile.TemporaryDirectory() as tmp:
            args = self.options(extra=("--output-root", tmp, "--datasets", "scienceqa"))
            job = run_grid.make_unit("full_kv", "qwen2vl", [2], args)["jobs"][0]
            output = job["output"]
            output.parent.mkdir(parents=True)
            row = {}
            for arm in ("g", "qF", "qM", "qA", "qS", "hybrid"):
                row[arm] = .75
                row[arm + "_pc"] = [1, 0, 1, 1]
            row.update(random=.5, random_std=0., random_max=.5)
            data = {"model": job["metadata"]["model_id"], "dataset": "scienceqa", "n_quant": 4,
                    **self.split_metadata(job["metadata"]),
                    "fp16_quant": .75, "arch": {"kv_heads_total": 56}, "quant_runs": {
                    "b2_k0": {"uniform": .5, "uniform_pc": [1, 0, 0, 1]}, "b2_k7": row}}
            output.write_text(json.dumps(data))
            run_grid.config_path(output).write_text(json.dumps(job["metadata"]))
            records = load_records(output)
            self.assertEqual(records[0]["scores"]["output"], .75)
            result_file = Path(tmp) / "intervals.json"
            subprocess.run([sys.executable, "-B", str(HERE / "bootstrap_intervals.py"),
                "--results", str(output), "--datasets", "scienceqa", "--resamples", "1000", "--out", str(result_file)],
                capture_output=True, text=True, check=True)
            intervals = json.loads(result_file.read_text())
            self.assertEqual(len(intervals["per_arm"]), 7)
            self.assertEqual(len(intervals["paired"]), 2)
            self.assertEqual(intervals["paired"][0]["mean"], .25)

    def test_per_question_bootstrap_shapes(self):
        values = np.array([1, 0, 1, 1, 0], dtype=float)
        result = bootstrap.per_question_ci(values, np.random.default_rng(0), 1000)
        self.assertAlmostEqual(result["mean"], .6)
        zero = bootstrap.per_question_pair(values, values, np.random.default_rng(0), 1000)
        self.assertEqual((zero["mean"], zero["ci_low"], zero["ci_high"]), (0., 0., 0.))
        with self.assertRaises(ValueError):
            bootstrap.per_question_pair(values, values[:-1], np.random.default_rng(0), 1000)

    def test_cluster_resampling_and_count_guard(self):
        cluster = bootstrap.ImageBootstrap(["a", "a", "b", "b", "b"], np.random.default_rng(0), 1000)
        result = cluster.ci([1, 1, 0, 0, 0])
        self.assertAlmostEqual(result["mean"], .4)
        with self.assertRaises(ValueError):
            cluster.ci([1, 0])

    def test_capped_table_renderer_scopes_and_missing_models(self):
        doc = json.loads((HERE / "reference/budget_sweep_pope.json").read_text())
        records = capped.index_records(doc)
        for denominator in (16, 12, 8, 4):
            for scope in capped.SCOPES:
                rows = dict(capped.table_rows(records, denominator, scope))
                self.assertEqual(len(rows), 27)
                self.assertTrue(all("--" not in values for values in rows.values()))
                task = "pope" if scope == "six" else scope
                k = round(run_grid.CONFIG["models"]["qwen25"]["kv_heads"] / denominator)
                partial = records.copy()
                del partial[2, "qwen25", task, "akvq", k]
                incomplete = dict(capped.table_rows(partial, denominator, scope))
                self.assertEqual(incomplete["Mean & 2"][3:6], ["--"] * 3)
                self.assertEqual(incomplete["Mean & 3"], rows["Mean & 3"])
        self.assertEqual(capped.average([.001, .002]), "0.002")
        self.assertEqual(capped.average([.8, None]), "--")
        with self.assertRaises(ValueError):
            capped.table_rows(records, 10, "six")
        with self.assertRaises(ValueError):
            capped.table_rows(records, 8, "all_eight")

    def test_capped_renderer_cli_is_reproducible(self):
        with tempfile.TemporaryDirectory() as tmp:
            output = Path(tmp) / "tables.tex"
            command = [sys.executable, "-B", str(HERE / "render_capped_tables.py"), "--out", str(output)]
            subprocess.run(command, cwd=tmp, capture_output=True, text=True, check=True)
            text = output.read_text()
            self.assertEqual(text.count(r"\begin{table}"), 18)
            for d in (16, 12, 4):
                for c in ("pope", "mmbench"):
                    for task in capped.SCOPES:
                        self.assertIn(r"\label{tab:budget_d" + f"{d}_{c}_{task}" + "}", text)
            subprocess.run(command + ["--check"], cwd=tmp, capture_output=True, text=True, check=True)
            output.write_text(text + "% stale\n")
            check = subprocess.run(command + ["--check"], cwd=tmp, capture_output=True, text=True)
            self.assertNotEqual(check.returncode, 0)

    def test_analytic_minmax_storage(self):
        total, hd = 56, 128
        bf16 = total * hd * 4
        uniform = memory_estimates.bytes_per_token(total, hd, 0, 2, "minmax")
        hybrid = memory_estimates.bytes_per_token(total, hd, 7, 2, "minmax")
        self.assertAlmostEqual(16 * uniform / bf16, 2.25)
        self.assertAlmostEqual(16 * hybrid / bf16, 3.96875)


if __name__ == "__main__":
    unittest.main()
